Two particle differential transverse momentum and number density correlations in p-Pb and Pb-Pb at the LHC

We present measurements of two-particle differential number correlation functions $R_{2}$ and transverse momentum correlation functions $P_{2}$, obtained from p-Pb collisions at 5.02 TeV and Pb-Pb collisions at 2.76 TeV. The results are obtained using charged particles in the pseudorapidity range $|\eta| <$ 1.0, and transverse momentum range $0.2 < p_{\rm T} < 2.0$ GeV/$c$ as a function of pair separation in pseudorapidity, $|\Delta\eta|$, azimuthal angle, $\Delta\varphi$, and for several charged-particle multiplicity classes. Measurements are carried out for like-sign and unlike-sign charged-particle pairs separately and combined to obtain charge-independent and charge-dependent correlation functions. We study the evolution of the width of the near-side peak of these correlation functions with collision centrality. Additionally, we study Fourier decompositions of the correlators in $\Delta\varphi$ as a function of the pair separation $|\Delta\eta|$. Significant differences in the dependence of their harmonic coefficients on multiplicity classes are found. These differences can be exploited, in theoretical models, to obtain further insight into charged-particle production and transport in heavy-ion collisions. Moreover, an upper limit of non-flow contributions to flow coefficients $v_{n}$ measured in Pb-Pb collisions based on the relative strength of Fourier coefficients measured in p-Pb interactions is estimated.

==> Figures/R2_DETADPHI_pPb_LS.C <==
{
//=========Macro generated from canvas: R2_DETADPHI_pPb_LS/R2_DETADPHI_pPb_LS
//=========  (Wed Oct 26 17:56:28 2016) by ROOT version5.34/30
   TCanvas *R2_DETADPHI_pPb_LS = new TCanvas("R2_DETADPHI_pPb_LS", "R2_DETADPHI_pPb_LS",0,45,380,830);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   R2_DETADPHI_pPb_LS->Range(0,0,1,1);
   R2_DETADPHI_pPb_LS->SetFillColor(0);
   R2_DETADPHI_pPb_LS->SetBorderMode(0);
   R2_DETADPHI_pPb_LS->SetBorderSize(0);
   R2_DETADPHI_pPb_LS->SetLeftMargin(0);
   R2_DETADPHI_pPb_LS->SetRightMargin(0);
   R2_DETADPHI_pPb_LS->SetTopMargin(0);
   R2_DETADPHI_pPb_LS->SetBottomMargin(0);
   R2_DETADPHI_pPb_LS->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: R2_DETADPHI_pPb_LS_1
   TPad *R2_DETADPHI_pPb_LS_1 = new TPad("R2_DETADPHI_pPb_LS_1", "R2_DETADPHI_pPb_LS_1",0,0.6666667,1,1);
   R2_DETADPHI_pPb_LS_1->Draw();
   R2_DETADPHI_pPb_LS_1->cd();
   R2_DETADPHI_pPb_LS_1->Range(0,0,1,1);
   R2_DETADPHI_pPb_LS_1->SetFillColor(0);
   R2_DETADPHI_pPb_LS_1->SetBorderMode(0);
   R2_DETADPHI_pPb_LS_1->SetBorderSize(0);
   R2_DETADPHI_pPb_LS_1->SetTheta(21);
   R2_DETADPHI_pPb_LS_1->SetPhi(292);
   R2_DETADPHI_pPb_LS_1->SetLeftMargin(0.248);
   R2_DETADPHI_pPb_LS_1->SetRightMargin(0.01);
   R2_DETADPHI_pPb_LS_1->SetTopMargin(0.13);
   R2_DETADPHI_pPb_LS_1->SetBottomMargin(0.15);
   R2_DETADPHI_pPb_LS_1->SetFrameBorderMode(0);
   
   TH2F *r2_12_vsDetaVsDphi_shft = new TH2F("r2_12_vsDetaVsDphi_shft","r2_12_vsDetaVsDphi_shft",13,-2,2,72,-1.61443,4.668756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(16,0.0812173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(17,0.08112229);
   r2_12_vsDetaVsDphi_shft->SetBinContent(18,0.0821804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(19,0.08289338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(20,0.08522872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(21,0.08689797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(22,0.08703536);
   r2_12_vsDetaVsDphi_shft->SetBinContent(23,0.08689797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(24,0.08522872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(25,0.08289338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(26,0.0821804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(27,0.08112229);
   r2_12_vsDetaVsDphi_shft->SetBinContent(28,0.0812173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(31,0.08009141);
   r2_12_vsDetaVsDphi_shft->SetBinContent(32,0.08085591);
   r2_12_vsDetaVsDphi_shft->SetBinContent(33,0.08122206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(34,0.08210477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(35,0.08468723);
   r2_12_vsDetaVsDphi_shft->SetBinContent(36,0.08654276);
   r2_12_vsDetaVsDphi_shft->SetBinContent(37,0.08703128);
   r2_12_vsDetaVsDphi_shft->SetBinContent(38,0.08654276);
   r2_12_vsDetaVsDphi_shft->SetBinContent(39,0.08468723);
   r2_12_vsDetaVsDphi_shft->SetBinContent(40,0.08210477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(41,0.08122206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(42,0.08085591);
   r2_12_vsDetaVsDphi_shft->SetBinContent(43,0.08009141);
   r2_12_vsDetaVsDphi_shft->SetBinContent(46,0.0785676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(47,0.07965191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(48,0.08039176);
   r2_12_vsDetaVsDphi_shft->SetBinContent(49,0.0818869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(50,0.08450337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(51,0.08649826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(52,0.08756389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(53,0.08649826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(54,0.08450337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(55,0.0818869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(56,0.08039176);
   r2_12_vsDetaVsDphi_shft->SetBinContent(57,0.07965191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(58,0.0785676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(61,0.0788262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(62,0.07938837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(63,0.08031076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(64,0.08162985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(65,0.08508772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(66,0.08709123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(67,0.08831829);
   r2_12_vsDetaVsDphi_shft->SetBinContent(68,0.08709123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(69,0.08508772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(70,0.08162985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(71,0.08031076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(72,0.07938837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(73,0.0788262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(76,0.07914048);
   r2_12_vsDetaVsDphi_shft->SetBinContent(77,0.07934618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(78,0.08054766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(79,0.08211568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(80,0.0855696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(81,0.08831585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(82,0.08950243);
   r2_12_vsDetaVsDphi_shft->SetBinContent(83,0.08831585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(84,0.0855696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(85,0.08211568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(86,0.08054766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(87,0.07934618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(88,0.07914048);
   r2_12_vsDetaVsDphi_shft->SetBinContent(91,0.07750452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(92,0.07892162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(93,0.08063314);
   r2_12_vsDetaVsDphi_shft->SetBinContent(94,0.08267271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(95,0.08678487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(96,0.09000754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(97,0.09148464);
   r2_12_vsDetaVsDphi_shft->SetBinContent(98,0.09000754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(99,0.08678487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(100,0.08267271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(101,0.08063314);
   r2_12_vsDetaVsDphi_shft->SetBinContent(102,0.07892162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(103,0.07750452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(106,0.07891384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(107,0.07945875);
   r2_12_vsDetaVsDphi_shft->SetBinContent(108,0.08072587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(109,0.08353303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(110,0.08804321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(111,0.0922922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(112,0.09445073);
   r2_12_vsDetaVsDphi_shft->SetBinContent(113,0.0922922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(114,0.08804321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(115,0.08353303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(116,0.08072587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(117,0.07945875);
   r2_12_vsDetaVsDphi_shft->SetBinContent(118,0.07891384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(121,0.07888586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(122,0.0801062);
   r2_12_vsDetaVsDphi_shft->SetBinContent(123,0.08157554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(124,0.08503989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(125,0.09006315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(126,0.09519251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(127,0.09788682);
   r2_12_vsDetaVsDphi_shft->SetBinContent(128,0.09519251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(129,0.09006315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(130,0.08503989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(131,0.08157554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(132,0.0801062);
   r2_12_vsDetaVsDphi_shft->SetBinContent(133,0.07888586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(136,0.07909305);
   r2_12_vsDetaVsDphi_shft->SetBinContent(137,0.08074085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(138,0.08271447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(139,0.08680441);
   r2_12_vsDetaVsDphi_shft->SetBinContent(140,0.09277921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(141,0.09927704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(142,0.1019117);
   r2_12_vsDetaVsDphi_shft->SetBinContent(143,0.09927704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(144,0.09277921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(145,0.08680441);
   r2_12_vsDetaVsDphi_shft->SetBinContent(146,0.08271447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(147,0.08074085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(148,0.07909305);
   r2_12_vsDetaVsDphi_shft->SetBinContent(151,0.08026549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(152,0.08167851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(153,0.08391532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(154,0.08822352);
   r2_12_vsDetaVsDphi_shft->SetBinContent(155,0.09605419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(156,0.1031329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(157,0.1069673);
   r2_12_vsDetaVsDphi_shft->SetBinContent(158,0.1031329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(159,0.09605419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(160,0.08822352);
   r2_12_vsDetaVsDphi_shft->SetBinContent(161,0.08391532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(162,0.08167851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(163,0.08026549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(166,0.08016969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(167,0.08215509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(168,0.08522465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(169,0.09022444);
   r2_12_vsDetaVsDphi_shft->SetBinContent(170,0.09933851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(171,0.1086749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(172,0.1131294);
   r2_12_vsDetaVsDphi_shft->SetBinContent(173,0.1086749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(174,0.09933851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(175,0.09022444);
   r2_12_vsDetaVsDphi_shft->SetBinContent(176,0.08522465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(177,0.08215509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(178,0.08016969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(181,0.08097295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(182,0.08421969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(183,0.08669905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(184,0.09284064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(185,0.1029931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(186,0.1140702);
   r2_12_vsDetaVsDphi_shft->SetBinContent(187,0.1196421);
   r2_12_vsDetaVsDphi_shft->SetBinContent(188,0.1140702);
   r2_12_vsDetaVsDphi_shft->SetBinContent(189,0.1029931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(190,0.09284064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(191,0.08669905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(192,0.08421969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(193,0.08097295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(196,0.08237112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(197,0.08444516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(198,0.0880663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(199,0.09506079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(200,0.1071512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(201,0.1204704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(202,0.1277926);
   r2_12_vsDetaVsDphi_shft->SetBinContent(203,0.1204704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(204,0.1071512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(205,0.09506079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(206,0.0880663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(207,0.08444516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(208,0.08237112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(211,0.08288598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(212,0.08551323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(213,0.08967223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(214,0.09740784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(215,0.1112834);
   r2_12_vsDetaVsDphi_shft->SetBinContent(216,0.1275046);
   r2_12_vsDetaVsDphi_shft->SetBinContent(217,0.136468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(218,0.1275046);
   r2_12_vsDetaVsDphi_shft->SetBinContent(219,0.1112834);
   r2_12_vsDetaVsDphi_shft->SetBinContent(220,0.09740784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(221,0.08967223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(222,0.08551323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(223,0.08288598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(226,0.08463258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(227,0.08691155);
   r2_12_vsDetaVsDphi_shft->SetBinContent(228,0.09088471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(229,0.09989224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(230,0.1154353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(231,0.1352299);
   r2_12_vsDetaVsDphi_shft->SetBinContent(232,0.1477456);
   r2_12_vsDetaVsDphi_shft->SetBinContent(233,0.1352299);
   r2_12_vsDetaVsDphi_shft->SetBinContent(234,0.1154353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(235,0.09989224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(236,0.09088471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(237,0.08691155);
   r2_12_vsDetaVsDphi_shft->SetBinContent(238,0.08463258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(241,0.08545084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(242,0.08826029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(243,0.09225788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(244,0.1020247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(245,0.1196333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(246,0.143708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(247,0.1613238);
   r2_12_vsDetaVsDphi_shft->SetBinContent(248,0.143708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(249,0.1196333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(250,0.1020247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(251,0.09225788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(252,0.08826029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(253,0.08545084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(256,0.08582174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(257,0.08831235);
   r2_12_vsDetaVsDphi_shft->SetBinContent(258,0.09345615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(259,0.1034918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(260,0.1226);
   r2_12_vsDetaVsDphi_shft->SetBinContent(261,0.1522376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(262,0.1786833);
   r2_12_vsDetaVsDphi_shft->SetBinContent(263,0.1522376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(264,0.1226);
   r2_12_vsDetaVsDphi_shft->SetBinContent(265,0.1034918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(266,0.09345615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(267,0.08831235);
   r2_12_vsDetaVsDphi_shft->SetBinContent(268,0.08582174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(271,0.08678917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(272,0.08943597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(273,0.09462762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(274,0.1048158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(275,0.125602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(276,0.1611223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(277,0.1997886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(278,0.1611223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(279,0.125602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(280,0.1048158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(281,0.09462762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(282,0.08943597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(283,0.08678917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(286,0.08787828);
   r2_12_vsDetaVsDphi_shft->SetBinContent(287,0.08949074);
   r2_12_vsDetaVsDphi_shft->SetBinContent(288,0.09422839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(289,0.1056902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(290,0.1272106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(291,0.1678301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(292,0.1647428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(293,0.1678301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(294,0.1272106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(295,0.1056902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(296,0.09422839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(297,0.08949074);
   r2_12_vsDetaVsDphi_shft->SetBinContent(298,0.08787828);
   r2_12_vsDetaVsDphi_shft->SetBinContent(301,0.08780589);
   r2_12_vsDetaVsDphi_shft->SetBinContent(302,0.08992243);
   r2_12_vsDetaVsDphi_shft->SetBinContent(303,0.09510789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(304,0.1056415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(305,0.1282339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(306,0.1705923);
   r2_12_vsDetaVsDphi_shft->SetBinContent(307,0.1647428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(308,0.1705923);
   r2_12_vsDetaVsDphi_shft->SetBinContent(309,0.1282339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(310,0.1056415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(311,0.09510789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(312,0.08992243);
   r2_12_vsDetaVsDphi_shft->SetBinContent(313,0.08780589);
   r2_12_vsDetaVsDphi_shft->SetBinContent(316,0.08787828);
   r2_12_vsDetaVsDphi_shft->SetBinContent(317,0.08949074);
   r2_12_vsDetaVsDphi_shft->SetBinContent(318,0.09422839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(319,0.1056902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(320,0.1272106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(321,0.1678301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(322,0.1647428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(323,0.1678301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(324,0.1272106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(325,0.1056902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(326,0.09422839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(327,0.08949074);
   r2_12_vsDetaVsDphi_shft->SetBinContent(328,0.08787828);
   r2_12_vsDetaVsDphi_shft->SetBinContent(331,0.08678917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(332,0.08943597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(333,0.09462762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(334,0.1048158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(335,0.125602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(336,0.1611223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(337,0.1997886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(338,0.1611223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(339,0.125602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(340,0.1048158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(341,0.09462762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(342,0.08943597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(343,0.08678917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(346,0.08582174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(347,0.08831235);
   r2_12_vsDetaVsDphi_shft->SetBinContent(348,0.09345615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(349,0.1034918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(350,0.1226);
   r2_12_vsDetaVsDphi_shft->SetBinContent(351,0.1522376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(352,0.1786833);
   r2_12_vsDetaVsDphi_shft->SetBinContent(353,0.1522376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(354,0.1226);
   r2_12_vsDetaVsDphi_shft->SetBinContent(355,0.1034918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(356,0.09345615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(357,0.08831235);
   r2_12_vsDetaVsDphi_shft->SetBinContent(358,0.08582174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(361,0.08545084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(362,0.08826029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(363,0.09225788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(364,0.1020247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(365,0.1196333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(366,0.143708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(367,0.1613238);
   r2_12_vsDetaVsDphi_shft->SetBinContent(368,0.143708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(369,0.1196333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(370,0.1020247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(371,0.09225788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(372,0.08826029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(373,0.08545084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(376,0.08463258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(377,0.08691155);
   r2_12_vsDetaVsDphi_shft->SetBinContent(378,0.09088471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(379,0.09989224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(380,0.1154353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(381,0.1352299);
   r2_12_vsDetaVsDphi_shft->SetBinContent(382,0.1477456);
   r2_12_vsDetaVsDphi_shft->SetBinContent(383,0.1352299);
   r2_12_vsDetaVsDphi_shft->SetBinContent(384,0.1154353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(385,0.09989224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(386,0.09088471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(387,0.08691155);
   r2_12_vsDetaVsDphi_shft->SetBinContent(388,0.08463258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(391,0.08288598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(392,0.08551323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(393,0.08967223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(394,0.09740784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(395,0.1112834);
   r2_12_vsDetaVsDphi_shft->SetBinContent(396,0.1275046);
   r2_12_vsDetaVsDphi_shft->SetBinContent(397,0.136468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(398,0.1275046);
   r2_12_vsDetaVsDphi_shft->SetBinContent(399,0.1112834);
   r2_12_vsDetaVsDphi_shft->SetBinContent(400,0.09740784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(401,0.08967223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(402,0.08551323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(403,0.08288598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(406,0.08237112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(407,0.08444516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(408,0.0880663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(409,0.09506079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(410,0.1071512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(411,0.1204704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(412,0.1277926);
   r2_12_vsDetaVsDphi_shft->SetBinContent(413,0.1204704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(414,0.1071512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(415,0.09506079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(416,0.0880663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(417,0.08444516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(418,0.08237112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(421,0.08097295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(422,0.08421969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(423,0.08669905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(424,0.09284064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(425,0.1029931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(426,0.1140702);
   r2_12_vsDetaVsDphi_shft->SetBinContent(427,0.1196421);
   r2_12_vsDetaVsDphi_shft->SetBinContent(428,0.1140702);
   r2_12_vsDetaVsDphi_shft->SetBinContent(429,0.1029931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(430,0.09284064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(431,0.08669905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(432,0.08421969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(433,0.08097295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(436,0.08016969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(437,0.08215509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(438,0.08522465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(439,0.09022444);
   r2_12_vsDetaVsDphi_shft->SetBinContent(440,0.09933851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(441,0.1086749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(442,0.1131294);
   r2_12_vsDetaVsDphi_shft->SetBinContent(443,0.1086749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(444,0.09933851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(445,0.09022444);
   r2_12_vsDetaVsDphi_shft->SetBinContent(446,0.08522465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(447,0.08215509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(448,0.08016969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(451,0.08026549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(452,0.08167851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(453,0.08391532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(454,0.08822352);
   r2_12_vsDetaVsDphi_shft->SetBinContent(455,0.09605419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(456,0.1031329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(457,0.1069673);
   r2_12_vsDetaVsDphi_shft->SetBinContent(458,0.1031329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(459,0.09605419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(460,0.08822352);
   r2_12_vsDetaVsDphi_shft->SetBinContent(461,0.08391532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(462,0.08167851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(463,0.08026549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(466,0.07909305);
   r2_12_vsDetaVsDphi_shft->SetBinContent(467,0.08074085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(468,0.08271447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(469,0.08680441);
   r2_12_vsDetaVsDphi_shft->SetBinContent(470,0.09277921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(471,0.09927704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(472,0.1019117);
   r2_12_vsDetaVsDphi_shft->SetBinContent(473,0.09927704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(474,0.09277921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(475,0.08680441);
   r2_12_vsDetaVsDphi_shft->SetBinContent(476,0.08271447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(477,0.08074085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(478,0.07909305);
   r2_12_vsDetaVsDphi_shft->SetBinContent(481,0.07888586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(482,0.0801062);
   r2_12_vsDetaVsDphi_shft->SetBinContent(483,0.08157554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(484,0.08503989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(485,0.09006315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(486,0.09519251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(487,0.09788682);
   r2_12_vsDetaVsDphi_shft->SetBinContent(488,0.09519251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(489,0.09006315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(490,0.08503989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(491,0.08157554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(492,0.0801062);
   r2_12_vsDetaVsDphi_shft->SetBinContent(493,0.07888586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(496,0.07891384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(497,0.07945875);
   r2_12_vsDetaVsDphi_shft->SetBinContent(498,0.08072587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(499,0.08353303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(500,0.08804321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(501,0.0922922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(502,0.09445073);
   r2_12_vsDetaVsDphi_shft->SetBinContent(503,0.0922922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(504,0.08804321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(505,0.08353303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(506,0.08072587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(507,0.07945875);
   r2_12_vsDetaVsDphi_shft->SetBinContent(508,0.07891384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(511,0.07750452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(512,0.07892162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(513,0.08063314);
   r2_12_vsDetaVsDphi_shft->SetBinContent(514,0.08267271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(515,0.08678487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(516,0.09000754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(517,0.09148464);
   r2_12_vsDetaVsDphi_shft->SetBinContent(518,0.09000754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(519,0.08678487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(520,0.08267271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(521,0.08063314);
   r2_12_vsDetaVsDphi_shft->SetBinContent(522,0.07892162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(523,0.07750452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(526,0.07914048);
   r2_12_vsDetaVsDphi_shft->SetBinContent(527,0.07934618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(528,0.08054766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(529,0.08211568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(530,0.0855696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(531,0.08831585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(532,0.08950243);
   r2_12_vsDetaVsDphi_shft->SetBinContent(533,0.08831585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(534,0.0855696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(535,0.08211568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(536,0.08054766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(537,0.07934618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(538,0.07914048);
   r2_12_vsDetaVsDphi_shft->SetBinContent(541,0.0788262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(542,0.07938837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(543,0.08031076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(544,0.08162985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(545,0.08508772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(546,0.08709123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(547,0.08831829);
   r2_12_vsDetaVsDphi_shft->SetBinContent(548,0.08709123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(549,0.08508772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(550,0.08162985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(551,0.08031076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(552,0.07938837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(553,0.0788262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(556,0.0785676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(557,0.07965191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(558,0.08039176);
   r2_12_vsDetaVsDphi_shft->SetBinContent(559,0.0818869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(560,0.08450337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(561,0.08649826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(562,0.08756389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(563,0.08649826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(564,0.08450337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(565,0.0818869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(566,0.08039176);
   r2_12_vsDetaVsDphi_shft->SetBinContent(567,0.07965191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(568,0.0785676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(571,0.08009141);
   r2_12_vsDetaVsDphi_shft->SetBinContent(572,0.08085591);
   r2_12_vsDetaVsDphi_shft->SetBinContent(573,0.08122206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(574,0.08210477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(575,0.08468723);
   r2_12_vsDetaVsDphi_shft->SetBinContent(576,0.08654276);
   r2_12_vsDetaVsDphi_shft->SetBinContent(577,0.08703128);
   r2_12_vsDetaVsDphi_shft->SetBinContent(578,0.08654276);
   r2_12_vsDetaVsDphi_shft->SetBinContent(579,0.08468723);
   r2_12_vsDetaVsDphi_shft->SetBinContent(580,0.08210477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(581,0.08122206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(582,0.08085591);
   r2_12_vsDetaVsDphi_shft->SetBinContent(583,0.08009141);
   r2_12_vsDetaVsDphi_shft->SetBinContent(586,0.0812173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(587,0.08112229);
   r2_12_vsDetaVsDphi_shft->SetBinContent(588,0.0821804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(589,0.08289338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(590,0.08522872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(591,0.08689797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(592,0.08703536);
   r2_12_vsDetaVsDphi_shft->SetBinContent(593,0.08689797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(594,0.08522872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(595,0.08289338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(596,0.0821804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(597,0.08112229);
   r2_12_vsDetaVsDphi_shft->SetBinContent(598,0.0812173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(601,0.08179586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(602,0.08261663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(603,0.08281622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(604,0.08405039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(605,0.08594108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(606,0.08720768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(607,0.0877832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(608,0.08720768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(609,0.08594108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(610,0.08405039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(611,0.08281622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(612,0.08261663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(613,0.08179586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(616,0.0842089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(617,0.08425304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(618,0.08442995);
   r2_12_vsDetaVsDphi_shft->SetBinContent(619,0.08525292);
   r2_12_vsDetaVsDphi_shft->SetBinContent(620,0.08726468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(621,0.08814603);
   r2_12_vsDetaVsDphi_shft->SetBinContent(622,0.08890887);
   r2_12_vsDetaVsDphi_shft->SetBinContent(623,0.08814603);
   r2_12_vsDetaVsDphi_shft->SetBinContent(624,0.08726468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(625,0.08525292);
   r2_12_vsDetaVsDphi_shft->SetBinContent(626,0.08442995);
   r2_12_vsDetaVsDphi_shft->SetBinContent(627,0.08425304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(628,0.0842089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(631,0.08471996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(632,0.08528018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(633,0.08600349);
   r2_12_vsDetaVsDphi_shft->SetBinContent(634,0.08674994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(635,0.0885423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(636,0.08937164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(637,0.08985265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(638,0.08937164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(639,0.0885423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(640,0.08674994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(641,0.08600349);
   r2_12_vsDetaVsDphi_shft->SetBinContent(642,0.08528018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(643,0.08471996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(646,0.08697779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(647,0.08692649);
   r2_12_vsDetaVsDphi_shft->SetBinContent(648,0.08752941);
   r2_12_vsDetaVsDphi_shft->SetBinContent(649,0.08812335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(650,0.08973948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(651,0.09096266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(652,0.09128785);
   r2_12_vsDetaVsDphi_shft->SetBinContent(653,0.09096266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(654,0.08973948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(655,0.08812335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(656,0.08752941);
   r2_12_vsDetaVsDphi_shft->SetBinContent(657,0.08692649);
   r2_12_vsDetaVsDphi_shft->SetBinContent(658,0.08697779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(661,0.0871704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(662,0.08956353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(663,0.08907659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(664,0.08980749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(665,0.09142741);
   r2_12_vsDetaVsDphi_shft->SetBinContent(666,0.09249636);
   r2_12_vsDetaVsDphi_shft->SetBinContent(667,0.09306581);
   r2_12_vsDetaVsDphi_shft->SetBinContent(668,0.09249636);
   r2_12_vsDetaVsDphi_shft->SetBinContent(669,0.09142741);
   r2_12_vsDetaVsDphi_shft->SetBinContent(670,0.08980749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(671,0.08907659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(672,0.08956353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(673,0.0871704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(676,0.09073832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(677,0.09141331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(678,0.09114599);
   r2_12_vsDetaVsDphi_shft->SetBinContent(679,0.09161637);
   r2_12_vsDetaVsDphi_shft->SetBinContent(680,0.093532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(681,0.09425542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(682,0.09502854);
   r2_12_vsDetaVsDphi_shft->SetBinContent(683,0.09425542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(684,0.093532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(685,0.09161637);
   r2_12_vsDetaVsDphi_shft->SetBinContent(686,0.09114599);
   r2_12_vsDetaVsDphi_shft->SetBinContent(687,0.09141331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(688,0.09073832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(691,0.09063532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(692,0.09311628);
   r2_12_vsDetaVsDphi_shft->SetBinContent(693,0.09302988);
   r2_12_vsDetaVsDphi_shft->SetBinContent(694,0.0935417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(695,0.09516847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(696,0.09581059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(697,0.09662019);
   r2_12_vsDetaVsDphi_shft->SetBinContent(698,0.09581059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(699,0.09516847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(700,0.0935417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(701,0.09302988);
   r2_12_vsDetaVsDphi_shft->SetBinContent(702,0.09311628);
   r2_12_vsDetaVsDphi_shft->SetBinContent(703,0.09063532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(706,0.09181052);
   r2_12_vsDetaVsDphi_shft->SetBinContent(707,0.09446128);
   r2_12_vsDetaVsDphi_shft->SetBinContent(708,0.0949102);
   r2_12_vsDetaVsDphi_shft->SetBinContent(709,0.09559844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(710,0.09689792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(711,0.09791378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(712,0.0987193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(713,0.09791378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(714,0.09689792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(715,0.09559844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(716,0.0949102);
   r2_12_vsDetaVsDphi_shft->SetBinContent(717,0.09446128);
   r2_12_vsDetaVsDphi_shft->SetBinContent(718,0.09181052);
   r2_12_vsDetaVsDphi_shft->SetBinContent(721,0.09499884);
   r2_12_vsDetaVsDphi_shft->SetBinContent(722,0.09626383);
   r2_12_vsDetaVsDphi_shft->SetBinContent(723,0.09641394);
   r2_12_vsDetaVsDphi_shft->SetBinContent(724,0.09724206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(725,0.09871438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(726,0.09967931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(727,0.1002059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(728,0.09967931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(729,0.09871438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(730,0.09724206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(731,0.09641394);
   r2_12_vsDetaVsDphi_shft->SetBinContent(732,0.09626383);
   r2_12_vsDetaVsDphi_shft->SetBinContent(733,0.09499884);
   r2_12_vsDetaVsDphi_shft->SetBinContent(736,0.09834716);
   r2_12_vsDetaVsDphi_shft->SetBinContent(737,0.09860361);
   r2_12_vsDetaVsDphi_shft->SetBinContent(738,0.09795188);
   r2_12_vsDetaVsDphi_shft->SetBinContent(739,0.09907427);
   r2_12_vsDetaVsDphi_shft->SetBinContent(740,0.1004746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(741,0.1011179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(742,0.101561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(743,0.1011179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(744,0.1004746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(745,0.09907427);
   r2_12_vsDetaVsDphi_shft->SetBinContent(746,0.09795188);
   r2_12_vsDetaVsDphi_shft->SetBinContent(747,0.09860361);
   r2_12_vsDetaVsDphi_shft->SetBinContent(748,0.09834716);
   r2_12_vsDetaVsDphi_shft->SetBinContent(751,0.0987007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(752,0.09927618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(753,0.09964593);
   r2_12_vsDetaVsDphi_shft->SetBinContent(754,0.1003447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(755,0.101763);
   r2_12_vsDetaVsDphi_shft->SetBinContent(756,0.1028392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(757,0.1034855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(758,0.1028392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(759,0.101763);
   r2_12_vsDetaVsDphi_shft->SetBinContent(760,0.1003447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(761,0.09964593);
   r2_12_vsDetaVsDphi_shft->SetBinContent(762,0.09927618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(763,0.0987007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(766,0.1001837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(767,0.101448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(768,0.1006341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(769,0.1020726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(770,0.103413);
   r2_12_vsDetaVsDphi_shft->SetBinContent(771,0.1043994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(772,0.1049092);
   r2_12_vsDetaVsDphi_shft->SetBinContent(773,0.1043994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(774,0.103413);
   r2_12_vsDetaVsDphi_shft->SetBinContent(775,0.1020726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(776,0.1006341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(777,0.101448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(778,0.1001837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(781,0.1005659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(782,0.1018738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(783,0.102341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(784,0.1031632);
   r2_12_vsDetaVsDphi_shft->SetBinContent(785,0.1045095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(786,0.1052774);
   r2_12_vsDetaVsDphi_shft->SetBinContent(787,0.1059747);
   r2_12_vsDetaVsDphi_shft->SetBinContent(788,0.1052774);
   r2_12_vsDetaVsDphi_shft->SetBinContent(789,0.1045095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(790,0.1031632);
   r2_12_vsDetaVsDphi_shft->SetBinContent(791,0.102341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(792,0.1018738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(793,0.1005659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(796,0.1033812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(797,0.103327);
   r2_12_vsDetaVsDphi_shft->SetBinContent(798,0.1031921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(799,0.1039721);
   r2_12_vsDetaVsDphi_shft->SetBinContent(800,0.1052223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(801,0.1065594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(802,0.1069103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(803,0.1065594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(804,0.1052223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(805,0.1039721);
   r2_12_vsDetaVsDphi_shft->SetBinContent(806,0.1031921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(807,0.103327);
   r2_12_vsDetaVsDphi_shft->SetBinContent(808,0.1033812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(811,0.1037005);
   r2_12_vsDetaVsDphi_shft->SetBinContent(812,0.1032537);
   r2_12_vsDetaVsDphi_shft->SetBinContent(813,0.1040555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(814,0.1045354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(815,0.1062959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(816,0.1071402);
   r2_12_vsDetaVsDphi_shft->SetBinContent(817,0.1076542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(818,0.1071402);
   r2_12_vsDetaVsDphi_shft->SetBinContent(819,0.1062959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(820,0.1045354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(821,0.1040555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(822,0.1032537);
   r2_12_vsDetaVsDphi_shft->SetBinContent(823,0.1037005);
   r2_12_vsDetaVsDphi_shft->SetBinContent(826,0.1032162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(827,0.1044465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(828,0.1042277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(829,0.1054209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(830,0.1068043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(831,0.1075401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(832,0.1080823);
   r2_12_vsDetaVsDphi_shft->SetBinContent(833,0.1075401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(834,0.1068043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(835,0.1054209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(836,0.1042277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(837,0.1044465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(838,0.1032162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(841,0.1032591);
   r2_12_vsDetaVsDphi_shft->SetBinContent(842,0.1042429);
   r2_12_vsDetaVsDphi_shft->SetBinContent(843,0.1050125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(844,0.1052603);
   r2_12_vsDetaVsDphi_shft->SetBinContent(845,0.1067866);
   r2_12_vsDetaVsDphi_shft->SetBinContent(846,0.1074634);
   r2_12_vsDetaVsDphi_shft->SetBinContent(847,0.1077605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(848,0.1074634);
   r2_12_vsDetaVsDphi_shft->SetBinContent(849,0.1067866);
   r2_12_vsDetaVsDphi_shft->SetBinContent(850,0.1052603);
   r2_12_vsDetaVsDphi_shft->SetBinContent(851,0.1050125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(852,0.1042429);
   r2_12_vsDetaVsDphi_shft->SetBinContent(853,0.1032591);
   r2_12_vsDetaVsDphi_shft->SetBinContent(856,0.1032162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(857,0.1044465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(858,0.1042277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(859,0.1054209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(860,0.1068043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(861,0.1075401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(862,0.1080823);
   r2_12_vsDetaVsDphi_shft->SetBinContent(863,0.1075401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(864,0.1068043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(865,0.1054209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(866,0.1042277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(867,0.1044465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(868,0.1032162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(871,0.1037005);
   r2_12_vsDetaVsDphi_shft->SetBinContent(872,0.1032537);
   r2_12_vsDetaVsDphi_shft->SetBinContent(873,0.1040555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(874,0.1045354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(875,0.1062959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(876,0.1071402);
   r2_12_vsDetaVsDphi_shft->SetBinContent(877,0.1076542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(878,0.1071402);
   r2_12_vsDetaVsDphi_shft->SetBinContent(879,0.1062959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(880,0.1045354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(881,0.1040555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(882,0.1032537);
   r2_12_vsDetaVsDphi_shft->SetBinContent(883,0.1037005);
   r2_12_vsDetaVsDphi_shft->SetBinContent(886,0.1033812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(887,0.103327);
   r2_12_vsDetaVsDphi_shft->SetBinContent(888,0.1031921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(889,0.1039721);
   r2_12_vsDetaVsDphi_shft->SetBinContent(890,0.1052223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(891,0.1065594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(892,0.1069103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(893,0.1065594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(894,0.1052223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(895,0.1039721);
   r2_12_vsDetaVsDphi_shft->SetBinContent(896,0.1031921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(897,0.103327);
   r2_12_vsDetaVsDphi_shft->SetBinContent(898,0.1033812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(901,0.1005659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(902,0.1018738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(903,0.102341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(904,0.1031632);
   r2_12_vsDetaVsDphi_shft->SetBinContent(905,0.1045095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(906,0.1052774);
   r2_12_vsDetaVsDphi_shft->SetBinContent(907,0.1059747);
   r2_12_vsDetaVsDphi_shft->SetBinContent(908,0.1052774);
   r2_12_vsDetaVsDphi_shft->SetBinContent(909,0.1045095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(910,0.1031632);
   r2_12_vsDetaVsDphi_shft->SetBinContent(911,0.102341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(912,0.1018738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(913,0.1005659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(916,0.1001837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(917,0.101448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(918,0.1006341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(919,0.1020726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(920,0.103413);
   r2_12_vsDetaVsDphi_shft->SetBinContent(921,0.1043994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(922,0.1049092);
   r2_12_vsDetaVsDphi_shft->SetBinContent(923,0.1043994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(924,0.103413);
   r2_12_vsDetaVsDphi_shft->SetBinContent(925,0.1020726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(926,0.1006341);
   r2_12_vsDetaVsDphi_shft->SetBinContent(927,0.101448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(928,0.1001837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(931,0.0987007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(932,0.09927618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(933,0.09964593);
   r2_12_vsDetaVsDphi_shft->SetBinContent(934,0.1003447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(935,0.101763);
   r2_12_vsDetaVsDphi_shft->SetBinContent(936,0.1028392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(937,0.1034855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(938,0.1028392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(939,0.101763);
   r2_12_vsDetaVsDphi_shft->SetBinContent(940,0.1003447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(941,0.09964593);
   r2_12_vsDetaVsDphi_shft->SetBinContent(942,0.09927618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(943,0.0987007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(946,0.09834716);
   r2_12_vsDetaVsDphi_shft->SetBinContent(947,0.09860361);
   r2_12_vsDetaVsDphi_shft->SetBinContent(948,0.09795188);
   r2_12_vsDetaVsDphi_shft->SetBinContent(949,0.09907427);
   r2_12_vsDetaVsDphi_shft->SetBinContent(950,0.1004746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(951,0.1011179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(952,0.101561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(953,0.1011179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(954,0.1004746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(955,0.09907427);
   r2_12_vsDetaVsDphi_shft->SetBinContent(956,0.09795188);
   r2_12_vsDetaVsDphi_shft->SetBinContent(957,0.09860361);
   r2_12_vsDetaVsDphi_shft->SetBinContent(958,0.09834716);
   r2_12_vsDetaVsDphi_shft->SetBinContent(961,0.09499884);
   r2_12_vsDetaVsDphi_shft->SetBinContent(962,0.09626383);
   r2_12_vsDetaVsDphi_shft->SetBinContent(963,0.09641394);
   r2_12_vsDetaVsDphi_shft->SetBinContent(964,0.09724206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(965,0.09871438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(966,0.09967931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(967,0.1002059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(968,0.09967931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(969,0.09871438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(970,0.09724206);
   r2_12_vsDetaVsDphi_shft->SetBinContent(971,0.09641394);
   r2_12_vsDetaVsDphi_shft->SetBinContent(972,0.09626383);
   r2_12_vsDetaVsDphi_shft->SetBinContent(973,0.09499884);
   r2_12_vsDetaVsDphi_shft->SetBinContent(976,0.09181052);
   r2_12_vsDetaVsDphi_shft->SetBinContent(977,0.09446128);
   r2_12_vsDetaVsDphi_shft->SetBinContent(978,0.0949102);
   r2_12_vsDetaVsDphi_shft->SetBinContent(979,0.09559844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(980,0.09689792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(981,0.09791378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(982,0.0987193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(983,0.09791378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(984,0.09689792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(985,0.09559844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(986,0.0949102);
   r2_12_vsDetaVsDphi_shft->SetBinContent(987,0.09446128);
   r2_12_vsDetaVsDphi_shft->SetBinContent(988,0.09181052);
   r2_12_vsDetaVsDphi_shft->SetBinContent(991,0.09063532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(992,0.09311628);
   r2_12_vsDetaVsDphi_shft->SetBinContent(993,0.09302988);
   r2_12_vsDetaVsDphi_shft->SetBinContent(994,0.0935417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(995,0.09516847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(996,0.09581059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(997,0.09662019);
   r2_12_vsDetaVsDphi_shft->SetBinContent(998,0.09581059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(999,0.09516847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1000,0.0935417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1001,0.09302988);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1002,0.09311628);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1003,0.09063532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1006,0.09073832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1007,0.09141331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1008,0.09114599);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1009,0.09161637);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1010,0.093532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1011,0.09425542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1012,0.09502854);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1013,0.09425542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1014,0.093532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1015,0.09161637);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1016,0.09114599);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1017,0.09141331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1018,0.09073832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1021,0.0871704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1022,0.08956353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1023,0.08907659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1024,0.08980749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1025,0.09142741);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1026,0.09249636);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1027,0.09306581);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1028,0.09249636);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1029,0.09142741);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1030,0.08980749);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1031,0.08907659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1032,0.08956353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1033,0.0871704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1036,0.08697779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1037,0.08692649);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1038,0.08752941);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1039,0.08812335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1040,0.08973948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1041,0.09096266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1042,0.09128785);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1043,0.09096266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1044,0.08973948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1045,0.08812335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1046,0.08752941);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1047,0.08692649);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1048,0.08697779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1051,0.08471996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1052,0.08528018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1053,0.08600349);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1054,0.08674994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1055,0.0885423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1056,0.08937164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1057,0.08985265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1058,0.08937164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1059,0.0885423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1060,0.08674994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1061,0.08600349);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1062,0.08528018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1063,0.08471996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1066,0.0842089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1067,0.08425304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1068,0.08442995);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1069,0.08525292);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1070,0.08726468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1071,0.08814603);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1072,0.08890887);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1073,0.08814603);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1074,0.08726468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1075,0.08525292);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1076,0.08442995);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1077,0.08425304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1078,0.0842089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1081,0.08179586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1082,0.08261663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1083,0.08281622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1084,0.08405039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1085,0.08594108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1086,0.08720768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1087,0.0877832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1088,0.08720768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1089,0.08594108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1090,0.08405039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1091,0.08281622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1092,0.08261663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1093,0.08179586);
   r2_12_vsDetaVsDphi_shft->SetBinError(16,0.0003317434);
   r2_12_vsDetaVsDphi_shft->SetBinError(17,0.0001923444);
   r2_12_vsDetaVsDphi_shft->SetBinError(18,0.000150862);
   r2_12_vsDetaVsDphi_shft->SetBinError(19,0.0001283766);
   r2_12_vsDetaVsDphi_shft->SetBinError(20,0.0001137984);
   r2_12_vsDetaVsDphi_shft->SetBinError(21,0.0001032945);
   r2_12_vsDetaVsDphi_shft->SetBinError(22,0.0001112867);
   r2_12_vsDetaVsDphi_shft->SetBinError(23,0.0001032945);
   r2_12_vsDetaVsDphi_shft->SetBinError(24,0.0001137984);
   r2_12_vsDetaVsDphi_shft->SetBinError(25,0.0001283766);
   r2_12_vsDetaVsDphi_shft->SetBinError(26,0.000150862);
   r2_12_vsDetaVsDphi_shft->SetBinError(27,0.0001923444);
   r2_12_vsDetaVsDphi_shft->SetBinError(28,0.0003317434);
   r2_12_vsDetaVsDphi_shft->SetBinError(31,0.0003315352);
   r2_12_vsDetaVsDphi_shft->SetBinError(32,0.0001923266);
   r2_12_vsDetaVsDphi_shft->SetBinError(33,0.0001507945);
   r2_12_vsDetaVsDphi_shft->SetBinError(34,0.0001283293);
   r2_12_vsDetaVsDphi_shft->SetBinError(35,0.0001137692);
   r2_12_vsDetaVsDphi_shft->SetBinError(36,0.0001032776);
   r2_12_vsDetaVsDphi_shft->SetBinError(37,0.0001112796);
   r2_12_vsDetaVsDphi_shft->SetBinError(38,0.0001032776);
   r2_12_vsDetaVsDphi_shft->SetBinError(39,0.0001137692);
   r2_12_vsDetaVsDphi_shft->SetBinError(40,0.0001283293);
   r2_12_vsDetaVsDphi_shft->SetBinError(41,0.0001507945);
   r2_12_vsDetaVsDphi_shft->SetBinError(42,0.0001923266);
   r2_12_vsDetaVsDphi_shft->SetBinError(43,0.0003315352);
   r2_12_vsDetaVsDphi_shft->SetBinError(46,0.0003312);
   r2_12_vsDetaVsDphi_shft->SetBinError(47,0.0001922139);
   r2_12_vsDetaVsDphi_shft->SetBinError(48,0.0001507335);
   r2_12_vsDetaVsDphi_shft->SetBinError(49,0.0001283147);
   r2_12_vsDetaVsDphi_shft->SetBinError(50,0.0001137596);
   r2_12_vsDetaVsDphi_shft->SetBinError(51,0.0001032752);
   r2_12_vsDetaVsDphi_shft->SetBinError(52,0.0001113058);
   r2_12_vsDetaVsDphi_shft->SetBinError(53,0.0001032752);
   r2_12_vsDetaVsDphi_shft->SetBinError(54,0.0001137596);
   r2_12_vsDetaVsDphi_shft->SetBinError(55,0.0001283147);
   r2_12_vsDetaVsDphi_shft->SetBinError(56,0.0001507335);
   r2_12_vsDetaVsDphi_shft->SetBinError(57,0.0001922139);
   r2_12_vsDetaVsDphi_shft->SetBinError(58,0.0003312);
   r2_12_vsDetaVsDphi_shft->SetBinError(61,0.000331294);
   r2_12_vsDetaVsDphi_shft->SetBinError(62,0.000192189);
   r2_12_vsDetaVsDphi_shft->SetBinError(63,0.000150729);
   r2_12_vsDetaVsDphi_shft->SetBinError(64,0.0001282994);
   r2_12_vsDetaVsDphi_shft->SetBinError(65,0.0001137908);
   r2_12_vsDetaVsDphi_shft->SetBinError(66,0.0001033046);
   r2_12_vsDetaVsDphi_shft->SetBinError(67,0.0001113532);
   r2_12_vsDetaVsDphi_shft->SetBinError(68,0.0001033046);
   r2_12_vsDetaVsDphi_shft->SetBinError(69,0.0001137908);
   r2_12_vsDetaVsDphi_shft->SetBinError(70,0.0001282994);
   r2_12_vsDetaVsDphi_shft->SetBinError(71,0.000150729);
   r2_12_vsDetaVsDphi_shft->SetBinError(72,0.000192189);
   r2_12_vsDetaVsDphi_shft->SetBinError(73,0.000331294);
   r2_12_vsDetaVsDphi_shft->SetBinError(76,0.0003313941);
   r2_12_vsDetaVsDphi_shft->SetBinError(77,0.0001921917);
   r2_12_vsDetaVsDphi_shft->SetBinError(78,0.0001507465);
   r2_12_vsDetaVsDphi_shft->SetBinError(79,0.0001283291);
   r2_12_vsDetaVsDphi_shft->SetBinError(80,0.0001138159);
   r2_12_vsDetaVsDphi_shft->SetBinError(81,0.0001033634);
   r2_12_vsDetaVsDphi_shft->SetBinError(82,0.0001114091);
   r2_12_vsDetaVsDphi_shft->SetBinError(83,0.0001033634);
   r2_12_vsDetaVsDphi_shft->SetBinError(84,0.0001138159);
   r2_12_vsDetaVsDphi_shft->SetBinError(85,0.0001283291);
   r2_12_vsDetaVsDphi_shft->SetBinError(86,0.0001507465);
   r2_12_vsDetaVsDphi_shft->SetBinError(87,0.0001921917);
   r2_12_vsDetaVsDphi_shft->SetBinError(88,0.0003313941);
   r2_12_vsDetaVsDphi_shft->SetBinError(91,0.0003311086);
   r2_12_vsDetaVsDphi_shft->SetBinError(92,0.0001921505);
   r2_12_vsDetaVsDphi_shft->SetBinError(93,0.0001507517);
   r2_12_vsDetaVsDphi_shft->SetBinError(94,0.0001283614);
   r2_12_vsDetaVsDphi_shft->SetBinError(95,0.0001138806);
   r2_12_vsDetaVsDphi_shft->SetBinError(96,0.0001034448);
   r2_12_vsDetaVsDphi_shft->SetBinError(97,0.0001115215);
   r2_12_vsDetaVsDphi_shft->SetBinError(98,0.0001034448);
   r2_12_vsDetaVsDphi_shft->SetBinError(99,0.0001138806);
   r2_12_vsDetaVsDphi_shft->SetBinError(100,0.0001283614);
   r2_12_vsDetaVsDphi_shft->SetBinError(101,0.0001507517);
   r2_12_vsDetaVsDphi_shft->SetBinError(102,0.0001921505);
   r2_12_vsDetaVsDphi_shft->SetBinError(103,0.0003311086);
   r2_12_vsDetaVsDphi_shft->SetBinError(106,0.0003312592);
   r2_12_vsDetaVsDphi_shft->SetBinError(107,0.0001922032);
   r2_12_vsDetaVsDphi_shft->SetBinError(108,0.0001507582);
   r2_12_vsDetaVsDphi_shft->SetBinError(109,0.0001284133);
   r2_12_vsDetaVsDphi_shft->SetBinError(110,0.0001139475);
   r2_12_vsDetaVsDphi_shft->SetBinError(111,0.000103555);
   r2_12_vsDetaVsDphi_shft->SetBinError(112,0.0001116731);
   r2_12_vsDetaVsDphi_shft->SetBinError(113,0.000103555);
   r2_12_vsDetaVsDphi_shft->SetBinError(114,0.0001139475);
   r2_12_vsDetaVsDphi_shft->SetBinError(115,0.0001284133);
   r2_12_vsDetaVsDphi_shft->SetBinError(116,0.0001507582);
   r2_12_vsDetaVsDphi_shft->SetBinError(117,0.0001922032);
   r2_12_vsDetaVsDphi_shft->SetBinError(118,0.0003312592);
   r2_12_vsDetaVsDphi_shft->SetBinError(121,0.0003313294);
   r2_12_vsDetaVsDphi_shft->SetBinError(122,0.0001922578);
   r2_12_vsDetaVsDphi_shft->SetBinError(123,0.0001508198);
   r2_12_vsDetaVsDphi_shft->SetBinError(124,0.0001285043);
   r2_12_vsDetaVsDphi_shft->SetBinError(125,0.0001140539);
   r2_12_vsDetaVsDphi_shft->SetBinError(126,0.000103695);
   r2_12_vsDetaVsDphi_shft->SetBinError(127,0.0001118527);
   r2_12_vsDetaVsDphi_shft->SetBinError(128,0.000103695);
   r2_12_vsDetaVsDphi_shft->SetBinError(129,0.0001140539);
   r2_12_vsDetaVsDphi_shft->SetBinError(130,0.0001285043);
   r2_12_vsDetaVsDphi_shft->SetBinError(131,0.0001508198);
   r2_12_vsDetaVsDphi_shft->SetBinError(132,0.0001922578);
   r2_12_vsDetaVsDphi_shft->SetBinError(133,0.0003313294);
   r2_12_vsDetaVsDphi_shft->SetBinError(136,0.0003313291);
   r2_12_vsDetaVsDphi_shft->SetBinError(137,0.0001923108);
   r2_12_vsDetaVsDphi_shft->SetBinError(138,0.0001508959);
   r2_12_vsDetaVsDphi_shft->SetBinError(139,0.0001286082);
   r2_12_vsDetaVsDphi_shft->SetBinError(140,0.0001141976);
   r2_12_vsDetaVsDphi_shft->SetBinError(141,0.0001038915);
   r2_12_vsDetaVsDphi_shft->SetBinError(142,0.0001120616);
   r2_12_vsDetaVsDphi_shft->SetBinError(143,0.0001038915);
   r2_12_vsDetaVsDphi_shft->SetBinError(144,0.0001141976);
   r2_12_vsDetaVsDphi_shft->SetBinError(145,0.0001286082);
   r2_12_vsDetaVsDphi_shft->SetBinError(146,0.0001508959);
   r2_12_vsDetaVsDphi_shft->SetBinError(147,0.0001923108);
   r2_12_vsDetaVsDphi_shft->SetBinError(148,0.0003313291);
   r2_12_vsDetaVsDphi_shft->SetBinError(151,0.0003315208);
   r2_12_vsDetaVsDphi_shft->SetBinError(152,0.0001923996);
   r2_12_vsDetaVsDphi_shft->SetBinError(153,0.0001509814);
   r2_12_vsDetaVsDphi_shft->SetBinError(154,0.0001286934);
   r2_12_vsDetaVsDphi_shft->SetBinError(155,0.0001143718);
   r2_12_vsDetaVsDphi_shft->SetBinError(156,0.0001040774);
   r2_12_vsDetaVsDphi_shft->SetBinError(157,0.0001123271);
   r2_12_vsDetaVsDphi_shft->SetBinError(158,0.0001040774);
   r2_12_vsDetaVsDphi_shft->SetBinError(159,0.0001143718);
   r2_12_vsDetaVsDphi_shft->SetBinError(160,0.0001286934);
   r2_12_vsDetaVsDphi_shft->SetBinError(161,0.0001509814);
   r2_12_vsDetaVsDphi_shft->SetBinError(162,0.0001923996);
   r2_12_vsDetaVsDphi_shft->SetBinError(163,0.0003315208);
   r2_12_vsDetaVsDphi_shft->SetBinError(166,0.0003314448);
   r2_12_vsDetaVsDphi_shft->SetBinError(167,0.0001924371);
   r2_12_vsDetaVsDphi_shft->SetBinError(168,0.0001510759);
   r2_12_vsDetaVsDphi_shft->SetBinError(169,0.0001288122);
   r2_12_vsDetaVsDphi_shft->SetBinError(170,0.000114546);
   r2_12_vsDetaVsDphi_shft->SetBinError(171,0.0001043429);
   r2_12_vsDetaVsDphi_shft->SetBinError(172,0.0001126455);
   r2_12_vsDetaVsDphi_shft->SetBinError(173,0.0001043429);
   r2_12_vsDetaVsDphi_shft->SetBinError(174,0.000114546);
   r2_12_vsDetaVsDphi_shft->SetBinError(175,0.0001288122);
   r2_12_vsDetaVsDphi_shft->SetBinError(176,0.0001510759);
   r2_12_vsDetaVsDphi_shft->SetBinError(177,0.0001924371);
   r2_12_vsDetaVsDphi_shft->SetBinError(178,0.0003314448);
   r2_12_vsDetaVsDphi_shft->SetBinError(181,0.0003314784);
   r2_12_vsDetaVsDphi_shft->SetBinError(182,0.0001926325);
   r2_12_vsDetaVsDphi_shft->SetBinError(183,0.0001511797);
   r2_12_vsDetaVsDphi_shft->SetBinError(184,0.0001289697);
   r2_12_vsDetaVsDphi_shft->SetBinError(185,0.0001147384);
   r2_12_vsDetaVsDphi_shft->SetBinError(186,0.0001046006);
   r2_12_vsDetaVsDphi_shft->SetBinError(187,0.0001129811);
   r2_12_vsDetaVsDphi_shft->SetBinError(188,0.0001046006);
   r2_12_vsDetaVsDphi_shft->SetBinError(189,0.0001147384);
   r2_12_vsDetaVsDphi_shft->SetBinError(190,0.0001289697);
   r2_12_vsDetaVsDphi_shft->SetBinError(191,0.0001511797);
   r2_12_vsDetaVsDphi_shft->SetBinError(192,0.0001926325);
   r2_12_vsDetaVsDphi_shft->SetBinError(193,0.0003314784);
   r2_12_vsDetaVsDphi_shft->SetBinError(196,0.0003318813);
   r2_12_vsDetaVsDphi_shft->SetBinError(197,0.0001926352);
   r2_12_vsDetaVsDphi_shft->SetBinError(198,0.000151275);
   r2_12_vsDetaVsDphi_shft->SetBinError(199,0.000129103);
   r2_12_vsDetaVsDphi_shft->SetBinError(200,0.0001149567);
   r2_12_vsDetaVsDphi_shft->SetBinError(201,0.0001049055);
   r2_12_vsDetaVsDphi_shft->SetBinError(202,0.0001134038);
   r2_12_vsDetaVsDphi_shft->SetBinError(203,0.0001049055);
   r2_12_vsDetaVsDphi_shft->SetBinError(204,0.0001149567);
   r2_12_vsDetaVsDphi_shft->SetBinError(205,0.000129103);
   r2_12_vsDetaVsDphi_shft->SetBinError(206,0.000151275);
   r2_12_vsDetaVsDphi_shft->SetBinError(207,0.0001926352);
   r2_12_vsDetaVsDphi_shft->SetBinError(208,0.0003318813);
   r2_12_vsDetaVsDphi_shft->SetBinError(211,0.0003319038);
   r2_12_vsDetaVsDphi_shft->SetBinError(212,0.0001927408);
   r2_12_vsDetaVsDphi_shft->SetBinError(213,0.0001513881);
   r2_12_vsDetaVsDphi_shft->SetBinError(214,0.0001292409);
   r2_12_vsDetaVsDphi_shft->SetBinError(215,0.0001151732);
   r2_12_vsDetaVsDphi_shft->SetBinError(216,0.0001052395);
   r2_12_vsDetaVsDphi_shft->SetBinError(217,0.0001138484);
   r2_12_vsDetaVsDphi_shft->SetBinError(218,0.0001052395);
   r2_12_vsDetaVsDphi_shft->SetBinError(219,0.0001151732);
   r2_12_vsDetaVsDphi_shft->SetBinError(220,0.0001292409);
   r2_12_vsDetaVsDphi_shft->SetBinError(221,0.0001513881);
   r2_12_vsDetaVsDphi_shft->SetBinError(222,0.0001927408);
   r2_12_vsDetaVsDphi_shft->SetBinError(223,0.0003319038);
   r2_12_vsDetaVsDphi_shft->SetBinError(226,0.0003322786);
   r2_12_vsDetaVsDphi_shft->SetBinError(227,0.0001928727);
   r2_12_vsDetaVsDphi_shft->SetBinError(228,0.0001514714);
   r2_12_vsDetaVsDphi_shft->SetBinError(229,0.0001293887);
   r2_12_vsDetaVsDphi_shft->SetBinError(230,0.0001153912);
   r2_12_vsDetaVsDphi_shft->SetBinError(231,0.0001056049);
   r2_12_vsDetaVsDphi_shft->SetBinError(232,0.0001144339);
   r2_12_vsDetaVsDphi_shft->SetBinError(233,0.0001056049);
   r2_12_vsDetaVsDphi_shft->SetBinError(234,0.0001153912);
   r2_12_vsDetaVsDphi_shft->SetBinError(235,0.0001293887);
   r2_12_vsDetaVsDphi_shft->SetBinError(236,0.0001514714);
   r2_12_vsDetaVsDphi_shft->SetBinError(237,0.0001928727);
   r2_12_vsDetaVsDphi_shft->SetBinError(238,0.0003322786);
   r2_12_vsDetaVsDphi_shft->SetBinError(241,0.0003323833);
   r2_12_vsDetaVsDphi_shft->SetBinError(242,0.0001929908);
   r2_12_vsDetaVsDphi_shft->SetBinError(243,0.000151569);
   r2_12_vsDetaVsDphi_shft->SetBinError(244,0.0001295175);
   r2_12_vsDetaVsDphi_shft->SetBinError(245,0.0001156117);
   r2_12_vsDetaVsDphi_shft->SetBinError(246,0.0001060025);
   r2_12_vsDetaVsDphi_shft->SetBinError(247,0.0001151285);
   r2_12_vsDetaVsDphi_shft->SetBinError(248,0.0001060025);
   r2_12_vsDetaVsDphi_shft->SetBinError(249,0.0001156117);
   r2_12_vsDetaVsDphi_shft->SetBinError(250,0.0001295175);
   r2_12_vsDetaVsDphi_shft->SetBinError(251,0.000151569);
   r2_12_vsDetaVsDphi_shft->SetBinError(252,0.0001929908);
   r2_12_vsDetaVsDphi_shft->SetBinError(253,0.0003323833);
   r2_12_vsDetaVsDphi_shft->SetBinError(256,0.0003323169);
   r2_12_vsDetaVsDphi_shft->SetBinError(257,0.0001929969);
   r2_12_vsDetaVsDphi_shft->SetBinError(258,0.0001516528);
   r2_12_vsDetaVsDphi_shft->SetBinError(259,0.0001296032);
   r2_12_vsDetaVsDphi_shft->SetBinError(260,0.0001157652);
   r2_12_vsDetaVsDphi_shft->SetBinError(261,0.0001064006);
   r2_12_vsDetaVsDphi_shft->SetBinError(262,0.0001160281);
   r2_12_vsDetaVsDphi_shft->SetBinError(263,0.0001064006);
   r2_12_vsDetaVsDphi_shft->SetBinError(264,0.0001157652);
   r2_12_vsDetaVsDphi_shft->SetBinError(265,0.0001296032);
   r2_12_vsDetaVsDphi_shft->SetBinError(266,0.0001516528);
   r2_12_vsDetaVsDphi_shft->SetBinError(267,0.0001929969);
   r2_12_vsDetaVsDphi_shft->SetBinError(268,0.0003323169);
   r2_12_vsDetaVsDphi_shft->SetBinError(271,0.0003324808);
   r2_12_vsDetaVsDphi_shft->SetBinError(272,0.0001931019);
   r2_12_vsDetaVsDphi_shft->SetBinError(273,0.0001517358);
   r2_12_vsDetaVsDphi_shft->SetBinError(274,0.0001296826);
   r2_12_vsDetaVsDphi_shft->SetBinError(275,0.0001159211);
   r2_12_vsDetaVsDphi_shft->SetBinError(276,0.0001068124);
   r2_12_vsDetaVsDphi_shft->SetBinError(277,0.0001171116);
   r2_12_vsDetaVsDphi_shft->SetBinError(278,0.0001068124);
   r2_12_vsDetaVsDphi_shft->SetBinError(279,0.0001159211);
   r2_12_vsDetaVsDphi_shft->SetBinError(280,0.0001296826);
   r2_12_vsDetaVsDphi_shft->SetBinError(281,0.0001517358);
   r2_12_vsDetaVsDphi_shft->SetBinError(282,0.0001931019);
   r2_12_vsDetaVsDphi_shft->SetBinError(283,0.0003324808);
   r2_12_vsDetaVsDphi_shft->SetBinError(286,0.0003327102);
   r2_12_vsDetaVsDphi_shft->SetBinError(287,0.0001930934);
   r2_12_vsDetaVsDphi_shft->SetBinError(288,0.000151706);
   r2_12_vsDetaVsDphi_shft->SetBinError(289,0.0001297336);
   r2_12_vsDetaVsDphi_shft->SetBinError(290,0.0001160055);
   r2_12_vsDetaVsDphi_shft->SetBinError(291,0.0001071209);
   r2_12_vsDetaVsDphi_shft->SetBinError(292,0.0001038768);
   r2_12_vsDetaVsDphi_shft->SetBinError(293,0.0001071209);
   r2_12_vsDetaVsDphi_shft->SetBinError(294,0.0001160055);
   r2_12_vsDetaVsDphi_shft->SetBinError(295,0.0001297336);
   r2_12_vsDetaVsDphi_shft->SetBinError(296,0.000151706);
   r2_12_vsDetaVsDphi_shft->SetBinError(297,0.0001930934);
   r2_12_vsDetaVsDphi_shft->SetBinError(298,0.0003327102);
   r2_12_vsDetaVsDphi_shft->SetBinError(301,0.0004704588);
   r2_12_vsDetaVsDphi_shft->SetBinError(302,0.0002731496);
   r2_12_vsDetaVsDphi_shft->SetBinError(303,0.0002146339);
   r2_12_vsDetaVsDphi_shft->SetBinError(304,0.0001834645);
   r2_12_vsDetaVsDphi_shft->SetBinError(305,0.0001641298);
   r2_12_vsDetaVsDphi_shft->SetBinError(306,0.0001516717);
   r2_12_vsDetaVsDphi_shft->SetBinError(307,0.0001038768);
   r2_12_vsDetaVsDphi_shft->SetBinError(308,0.0001516717);
   r2_12_vsDetaVsDphi_shft->SetBinError(309,0.0001641298);
   r2_12_vsDetaVsDphi_shft->SetBinError(310,0.0001834645);
   r2_12_vsDetaVsDphi_shft->SetBinError(311,0.0002146339);
   r2_12_vsDetaVsDphi_shft->SetBinError(312,0.0002731496);
   r2_12_vsDetaVsDphi_shft->SetBinError(313,0.0004704588);
   r2_12_vsDetaVsDphi_shft->SetBinError(316,0.0003327102);
   r2_12_vsDetaVsDphi_shft->SetBinError(317,0.0001930934);
   r2_12_vsDetaVsDphi_shft->SetBinError(318,0.000151706);
   r2_12_vsDetaVsDphi_shft->SetBinError(319,0.0001297336);
   r2_12_vsDetaVsDphi_shft->SetBinError(320,0.0001160055);
   r2_12_vsDetaVsDphi_shft->SetBinError(321,0.0001071209);
   r2_12_vsDetaVsDphi_shft->SetBinError(322,0.0001038768);
   r2_12_vsDetaVsDphi_shft->SetBinError(323,0.0001071209);
   r2_12_vsDetaVsDphi_shft->SetBinError(324,0.0001160055);
   r2_12_vsDetaVsDphi_shft->SetBinError(325,0.0001297336);
   r2_12_vsDetaVsDphi_shft->SetBinError(326,0.000151706);
   r2_12_vsDetaVsDphi_shft->SetBinError(327,0.0001930934);
   r2_12_vsDetaVsDphi_shft->SetBinError(328,0.0003327102);
   r2_12_vsDetaVsDphi_shft->SetBinError(331,0.0003324808);
   r2_12_vsDetaVsDphi_shft->SetBinError(332,0.0001931019);
   r2_12_vsDetaVsDphi_shft->SetBinError(333,0.0001517358);
   r2_12_vsDetaVsDphi_shft->SetBinError(334,0.0001296826);
   r2_12_vsDetaVsDphi_shft->SetBinError(335,0.0001159211);
   r2_12_vsDetaVsDphi_shft->SetBinError(336,0.0001068124);
   r2_12_vsDetaVsDphi_shft->SetBinError(337,0.0001171116);
   r2_12_vsDetaVsDphi_shft->SetBinError(338,0.0001068124);
   r2_12_vsDetaVsDphi_shft->SetBinError(339,0.0001159211);
   r2_12_vsDetaVsDphi_shft->SetBinError(340,0.0001296826);
   r2_12_vsDetaVsDphi_shft->SetBinError(341,0.0001517358);
   r2_12_vsDetaVsDphi_shft->SetBinError(342,0.0001931019);
   r2_12_vsDetaVsDphi_shft->SetBinError(343,0.0003324808);
   r2_12_vsDetaVsDphi_shft->SetBinError(346,0.0003323169);
   r2_12_vsDetaVsDphi_shft->SetBinError(347,0.0001929969);
   r2_12_vsDetaVsDphi_shft->SetBinError(348,0.0001516528);
   r2_12_vsDetaVsDphi_shft->SetBinError(349,0.0001296032);
   r2_12_vsDetaVsDphi_shft->SetBinError(350,0.0001157652);
   r2_12_vsDetaVsDphi_shft->SetBinError(351,0.0001064006);
   r2_12_vsDetaVsDphi_shft->SetBinError(352,0.0001160281);
   r2_12_vsDetaVsDphi_shft->SetBinError(353,0.0001064006);
   r2_12_vsDetaVsDphi_shft->SetBinError(354,0.0001157652);
   r2_12_vsDetaVsDphi_shft->SetBinError(355,0.0001296032);
   r2_12_vsDetaVsDphi_shft->SetBinError(356,0.0001516528);
   r2_12_vsDetaVsDphi_shft->SetBinError(357,0.0001929969);
   r2_12_vsDetaVsDphi_shft->SetBinError(358,0.0003323169);
   r2_12_vsDetaVsDphi_shft->SetBinError(361,0.0003323833);
   r2_12_vsDetaVsDphi_shft->SetBinError(362,0.0001929908);
   r2_12_vsDetaVsDphi_shft->SetBinError(363,0.000151569);
   r2_12_vsDetaVsDphi_shft->SetBinError(364,0.0001295175);
   r2_12_vsDetaVsDphi_shft->SetBinError(365,0.0001156117);
   r2_12_vsDetaVsDphi_shft->SetBinError(366,0.0001060025);
   r2_12_vsDetaVsDphi_shft->SetBinError(367,0.0001151285);
   r2_12_vsDetaVsDphi_shft->SetBinError(368,0.0001060025);
   r2_12_vsDetaVsDphi_shft->SetBinError(369,0.0001156117);
   r2_12_vsDetaVsDphi_shft->SetBinError(370,0.0001295175);
   r2_12_vsDetaVsDphi_shft->SetBinError(371,0.000151569);
   r2_12_vsDetaVsDphi_shft->SetBinError(372,0.0001929908);
   r2_12_vsDetaVsDphi_shft->SetBinError(373,0.0003323833);
   r2_12_vsDetaVsDphi_shft->SetBinError(376,0.0003322786);
   r2_12_vsDetaVsDphi_shft->SetBinError(377,0.0001928727);
   r2_12_vsDetaVsDphi_shft->SetBinError(378,0.0001514714);
   r2_12_vsDetaVsDphi_shft->SetBinError(379,0.0001293887);
   r2_12_vsDetaVsDphi_shft->SetBinError(380,0.0001153912);
   r2_12_vsDetaVsDphi_shft->SetBinError(381,0.0001056049);
   r2_12_vsDetaVsDphi_shft->SetBinError(382,0.0001144339);
   r2_12_vsDetaVsDphi_shft->SetBinError(383,0.0001056049);
   r2_12_vsDetaVsDphi_shft->SetBinError(384,0.0001153912);
   r2_12_vsDetaVsDphi_shft->SetBinError(385,0.0001293887);
   r2_12_vsDetaVsDphi_shft->SetBinError(386,0.0001514714);
   r2_12_vsDetaVsDphi_shft->SetBinError(387,0.0001928727);
   r2_12_vsDetaVsDphi_shft->SetBinError(388,0.0003322786);
   r2_12_vsDetaVsDphi_shft->SetBinError(391,0.0003319038);
   r2_12_vsDetaVsDphi_shft->SetBinError(392,0.0001927408);
   r2_12_vsDetaVsDphi_shft->SetBinError(393,0.0001513881);
   r2_12_vsDetaVsDphi_shft->SetBinError(394,0.0001292409);
   r2_12_vsDetaVsDphi_shft->SetBinError(395,0.0001151732);
   r2_12_vsDetaVsDphi_shft->SetBinError(396,0.0001052395);
   r2_12_vsDetaVsDphi_shft->SetBinError(397,0.0001138484);
   r2_12_vsDetaVsDphi_shft->SetBinError(398,0.0001052395);
   r2_12_vsDetaVsDphi_shft->SetBinError(399,0.0001151732);
   r2_12_vsDetaVsDphi_shft->SetBinError(400,0.0001292409);
   r2_12_vsDetaVsDphi_shft->SetBinError(401,0.0001513881);
   r2_12_vsDetaVsDphi_shft->SetBinError(402,0.0001927408);
   r2_12_vsDetaVsDphi_shft->SetBinError(403,0.0003319038);
   r2_12_vsDetaVsDphi_shft->SetBinError(406,0.0003318813);
   r2_12_vsDetaVsDphi_shft->SetBinError(407,0.0001926352);
   r2_12_vsDetaVsDphi_shft->SetBinError(408,0.000151275);
   r2_12_vsDetaVsDphi_shft->SetBinError(409,0.000129103);
   r2_12_vsDetaVsDphi_shft->SetBinError(410,0.0001149567);
   r2_12_vsDetaVsDphi_shft->SetBinError(411,0.0001049055);
   r2_12_vsDetaVsDphi_shft->SetBinError(412,0.0001134038);
   r2_12_vsDetaVsDphi_shft->SetBinError(413,0.0001049055);
   r2_12_vsDetaVsDphi_shft->SetBinError(414,0.0001149567);
   r2_12_vsDetaVsDphi_shft->SetBinError(415,0.000129103);
   r2_12_vsDetaVsDphi_shft->SetBinError(416,0.000151275);
   r2_12_vsDetaVsDphi_shft->SetBinError(417,0.0001926352);
   r2_12_vsDetaVsDphi_shft->SetBinError(418,0.0003318813);
   r2_12_vsDetaVsDphi_shft->SetBinError(421,0.0003314784);
   r2_12_vsDetaVsDphi_shft->SetBinError(422,0.0001926325);
   r2_12_vsDetaVsDphi_shft->SetBinError(423,0.0001511797);
   r2_12_vsDetaVsDphi_shft->SetBinError(424,0.0001289697);
   r2_12_vsDetaVsDphi_shft->SetBinError(425,0.0001147384);
   r2_12_vsDetaVsDphi_shft->SetBinError(426,0.0001046006);
   r2_12_vsDetaVsDphi_shft->SetBinError(427,0.0001129811);
   r2_12_vsDetaVsDphi_shft->SetBinError(428,0.0001046006);
   r2_12_vsDetaVsDphi_shft->SetBinError(429,0.0001147384);
   r2_12_vsDetaVsDphi_shft->SetBinError(430,0.0001289697);
   r2_12_vsDetaVsDphi_shft->SetBinError(431,0.0001511797);
   r2_12_vsDetaVsDphi_shft->SetBinError(432,0.0001926325);
   r2_12_vsDetaVsDphi_shft->SetBinError(433,0.0003314784);
   r2_12_vsDetaVsDphi_shft->SetBinError(436,0.0003314448);
   r2_12_vsDetaVsDphi_shft->SetBinError(437,0.0001924371);
   r2_12_vsDetaVsDphi_shft->SetBinError(438,0.0001510759);
   r2_12_vsDetaVsDphi_shft->SetBinError(439,0.0001288122);
   r2_12_vsDetaVsDphi_shft->SetBinError(440,0.000114546);
   r2_12_vsDetaVsDphi_shft->SetBinError(441,0.0001043429);
   r2_12_vsDetaVsDphi_shft->SetBinError(442,0.0001126455);
   r2_12_vsDetaVsDphi_shft->SetBinError(443,0.0001043429);
   r2_12_vsDetaVsDphi_shft->SetBinError(444,0.000114546);
   r2_12_vsDetaVsDphi_shft->SetBinError(445,0.0001288122);
   r2_12_vsDetaVsDphi_shft->SetBinError(446,0.0001510759);
   r2_12_vsDetaVsDphi_shft->SetBinError(447,0.0001924371);
   r2_12_vsDetaVsDphi_shft->SetBinError(448,0.0003314448);
   r2_12_vsDetaVsDphi_shft->SetBinError(451,0.0003315208);
   r2_12_vsDetaVsDphi_shft->SetBinError(452,0.0001923996);
   r2_12_vsDetaVsDphi_shft->SetBinError(453,0.0001509814);
   r2_12_vsDetaVsDphi_shft->SetBinError(454,0.0001286934);
   r2_12_vsDetaVsDphi_shft->SetBinError(455,0.0001143718);
   r2_12_vsDetaVsDphi_shft->SetBinError(456,0.0001040774);
   r2_12_vsDetaVsDphi_shft->SetBinError(457,0.0001123271);
   r2_12_vsDetaVsDphi_shft->SetBinError(458,0.0001040774);
   r2_12_vsDetaVsDphi_shft->SetBinError(459,0.0001143718);
   r2_12_vsDetaVsDphi_shft->SetBinError(460,0.0001286934);
   r2_12_vsDetaVsDphi_shft->SetBinError(461,0.0001509814);
   r2_12_vsDetaVsDphi_shft->SetBinError(462,0.0001923996);
   r2_12_vsDetaVsDphi_shft->SetBinError(463,0.0003315208);
   r2_12_vsDetaVsDphi_shft->SetBinError(466,0.0003313291);
   r2_12_vsDetaVsDphi_shft->SetBinError(467,0.0001923108);
   r2_12_vsDetaVsDphi_shft->SetBinError(468,0.0001508959);
   r2_12_vsDetaVsDphi_shft->SetBinError(469,0.0001286082);
   r2_12_vsDetaVsDphi_shft->SetBinError(470,0.0001141976);
   r2_12_vsDetaVsDphi_shft->SetBinError(471,0.0001038915);
   r2_12_vsDetaVsDphi_shft->SetBinError(472,0.0001120616);
   r2_12_vsDetaVsDphi_shft->SetBinError(473,0.0001038915);
   r2_12_vsDetaVsDphi_shft->SetBinError(474,0.0001141976);
   r2_12_vsDetaVsDphi_shft->SetBinError(475,0.0001286082);
   r2_12_vsDetaVsDphi_shft->SetBinError(476,0.0001508959);
   r2_12_vsDetaVsDphi_shft->SetBinError(477,0.0001923108);
   r2_12_vsDetaVsDphi_shft->SetBinError(478,0.0003313291);
   r2_12_vsDetaVsDphi_shft->SetBinError(481,0.0003313294);
   r2_12_vsDetaVsDphi_shft->SetBinError(482,0.0001922578);
   r2_12_vsDetaVsDphi_shft->SetBinError(483,0.0001508198);
   r2_12_vsDetaVsDphi_shft->SetBinError(484,0.0001285043);
   r2_12_vsDetaVsDphi_shft->SetBinError(485,0.0001140539);
   r2_12_vsDetaVsDphi_shft->SetBinError(486,0.000103695);
   r2_12_vsDetaVsDphi_shft->SetBinError(487,0.0001118527);
   r2_12_vsDetaVsDphi_shft->SetBinError(488,0.000103695);
   r2_12_vsDetaVsDphi_shft->SetBinError(489,0.0001140539);
   r2_12_vsDetaVsDphi_shft->SetBinError(490,0.0001285043);
   r2_12_vsDetaVsDphi_shft->SetBinError(491,0.0001508198);
   r2_12_vsDetaVsDphi_shft->SetBinError(492,0.0001922578);
   r2_12_vsDetaVsDphi_shft->SetBinError(493,0.0003313294);
   r2_12_vsDetaVsDphi_shft->SetBinError(496,0.0003312592);
   r2_12_vsDetaVsDphi_shft->SetBinError(497,0.0001922032);
   r2_12_vsDetaVsDphi_shft->SetBinError(498,0.0001507582);
   r2_12_vsDetaVsDphi_shft->SetBinError(499,0.0001284133);
   r2_12_vsDetaVsDphi_shft->SetBinError(500,0.0001139475);
   r2_12_vsDetaVsDphi_shft->SetBinError(501,0.000103555);
   r2_12_vsDetaVsDphi_shft->SetBinError(502,0.0001116731);
   r2_12_vsDetaVsDphi_shft->SetBinError(503,0.000103555);
   r2_12_vsDetaVsDphi_shft->SetBinError(504,0.0001139475);
   r2_12_vsDetaVsDphi_shft->SetBinError(505,0.0001284133);
   r2_12_vsDetaVsDphi_shft->SetBinError(506,0.0001507582);
   r2_12_vsDetaVsDphi_shft->SetBinError(507,0.0001922032);
   r2_12_vsDetaVsDphi_shft->SetBinError(508,0.0003312592);
   r2_12_vsDetaVsDphi_shft->SetBinError(511,0.0003311086);
   r2_12_vsDetaVsDphi_shft->SetBinError(512,0.0001921505);
   r2_12_vsDetaVsDphi_shft->SetBinError(513,0.0001507517);
   r2_12_vsDetaVsDphi_shft->SetBinError(514,0.0001283614);
   r2_12_vsDetaVsDphi_shft->SetBinError(515,0.0001138806);
   r2_12_vsDetaVsDphi_shft->SetBinError(516,0.0001034448);
   r2_12_vsDetaVsDphi_shft->SetBinError(517,0.0001115215);
   r2_12_vsDetaVsDphi_shft->SetBinError(518,0.0001034448);
   r2_12_vsDetaVsDphi_shft->SetBinError(519,0.0001138806);
   r2_12_vsDetaVsDphi_shft->SetBinError(520,0.0001283614);
   r2_12_vsDetaVsDphi_shft->SetBinError(521,0.0001507517);
   r2_12_vsDetaVsDphi_shft->SetBinError(522,0.0001921505);
   r2_12_vsDetaVsDphi_shft->SetBinError(523,0.0003311086);
   r2_12_vsDetaVsDphi_shft->SetBinError(526,0.0003313941);
   r2_12_vsDetaVsDphi_shft->SetBinError(527,0.0001921917);
   r2_12_vsDetaVsDphi_shft->SetBinError(528,0.0001507465);
   r2_12_vsDetaVsDphi_shft->SetBinError(529,0.0001283291);
   r2_12_vsDetaVsDphi_shft->SetBinError(530,0.0001138159);
   r2_12_vsDetaVsDphi_shft->SetBinError(531,0.0001033634);
   r2_12_vsDetaVsDphi_shft->SetBinError(532,0.0001114091);
   r2_12_vsDetaVsDphi_shft->SetBinError(533,0.0001033634);
   r2_12_vsDetaVsDphi_shft->SetBinError(534,0.0001138159);
   r2_12_vsDetaVsDphi_shft->SetBinError(535,0.0001283291);
   r2_12_vsDetaVsDphi_shft->SetBinError(536,0.0001507465);
   r2_12_vsDetaVsDphi_shft->SetBinError(537,0.0001921917);
   r2_12_vsDetaVsDphi_shft->SetBinError(538,0.0003313941);
   r2_12_vsDetaVsDphi_shft->SetBinError(541,0.000331294);
   r2_12_vsDetaVsDphi_shft->SetBinError(542,0.000192189);
   r2_12_vsDetaVsDphi_shft->SetBinError(543,0.000150729);
   r2_12_vsDetaVsDphi_shft->SetBinError(544,0.0001282994);
   r2_12_vsDetaVsDphi_shft->SetBinError(545,0.0001137908);
   r2_12_vsDetaVsDphi_shft->SetBinError(546,0.0001033046);
   r2_12_vsDetaVsDphi_shft->SetBinError(547,0.0001113532);
   r2_12_vsDetaVsDphi_shft->SetBinError(548,0.0001033046);
   r2_12_vsDetaVsDphi_shft->SetBinError(549,0.0001137908);
   r2_12_vsDetaVsDphi_shft->SetBinError(550,0.0001282994);
   r2_12_vsDetaVsDphi_shft->SetBinError(551,0.000150729);
   r2_12_vsDetaVsDphi_shft->SetBinError(552,0.000192189);
   r2_12_vsDetaVsDphi_shft->SetBinError(553,0.000331294);
   r2_12_vsDetaVsDphi_shft->SetBinError(556,0.0003312);
   r2_12_vsDetaVsDphi_shft->SetBinError(557,0.0001922139);
   r2_12_vsDetaVsDphi_shft->SetBinError(558,0.0001507335);
   r2_12_vsDetaVsDphi_shft->SetBinError(559,0.0001283147);
   r2_12_vsDetaVsDphi_shft->SetBinError(560,0.0001137596);
   r2_12_vsDetaVsDphi_shft->SetBinError(561,0.0001032752);
   r2_12_vsDetaVsDphi_shft->SetBinError(562,0.0001113058);
   r2_12_vsDetaVsDphi_shft->SetBinError(563,0.0001032752);
   r2_12_vsDetaVsDphi_shft->SetBinError(564,0.0001137596);
   r2_12_vsDetaVsDphi_shft->SetBinError(565,0.0001283147);
   r2_12_vsDetaVsDphi_shft->SetBinError(566,0.0001507335);
   r2_12_vsDetaVsDphi_shft->SetBinError(567,0.0001922139);
   r2_12_vsDetaVsDphi_shft->SetBinError(568,0.0003312);
   r2_12_vsDetaVsDphi_shft->SetBinError(571,0.0003315352);
   r2_12_vsDetaVsDphi_shft->SetBinError(572,0.0001923266);
   r2_12_vsDetaVsDphi_shft->SetBinError(573,0.0001507945);
   r2_12_vsDetaVsDphi_shft->SetBinError(574,0.0001283293);
   r2_12_vsDetaVsDphi_shft->SetBinError(575,0.0001137692);
   r2_12_vsDetaVsDphi_shft->SetBinError(576,0.0001032776);
   r2_12_vsDetaVsDphi_shft->SetBinError(577,0.0001112796);
   r2_12_vsDetaVsDphi_shft->SetBinError(578,0.0001032776);
   r2_12_vsDetaVsDphi_shft->SetBinError(579,0.0001137692);
   r2_12_vsDetaVsDphi_shft->SetBinError(580,0.0001283293);
   r2_12_vsDetaVsDphi_shft->SetBinError(581,0.0001507945);
   r2_12_vsDetaVsDphi_shft->SetBinError(582,0.0001923266);
   r2_12_vsDetaVsDphi_shft->SetBinError(583,0.0003315352);
   r2_12_vsDetaVsDphi_shft->SetBinError(586,0.0003317434);
   r2_12_vsDetaVsDphi_shft->SetBinError(587,0.0001923444);
   r2_12_vsDetaVsDphi_shft->SetBinError(588,0.000150862);
   r2_12_vsDetaVsDphi_shft->SetBinError(589,0.0001283766);
   r2_12_vsDetaVsDphi_shft->SetBinError(590,0.0001137984);
   r2_12_vsDetaVsDphi_shft->SetBinError(591,0.0001032945);
   r2_12_vsDetaVsDphi_shft->SetBinError(592,0.0001112867);
   r2_12_vsDetaVsDphi_shft->SetBinError(593,0.0001032945);
   r2_12_vsDetaVsDphi_shft->SetBinError(594,0.0001137984);
   r2_12_vsDetaVsDphi_shft->SetBinError(595,0.0001283766);
   r2_12_vsDetaVsDphi_shft->SetBinError(596,0.000150862);
   r2_12_vsDetaVsDphi_shft->SetBinError(597,0.0001923444);
   r2_12_vsDetaVsDphi_shft->SetBinError(598,0.0003317434);
   r2_12_vsDetaVsDphi_shft->SetBinError(601,0.0003316848);
   r2_12_vsDetaVsDphi_shft->SetBinError(602,0.0001924927);
   r2_12_vsDetaVsDphi_shft->SetBinError(603,0.0001509074);
   r2_12_vsDetaVsDphi_shft->SetBinError(604,0.0001284474);
   r2_12_vsDetaVsDphi_shft->SetBinError(605,0.0001138379);
   r2_12_vsDetaVsDphi_shft->SetBinError(606,0.0001033103);
   r2_12_vsDetaVsDphi_shft->SetBinError(607,0.0001113221);
   r2_12_vsDetaVsDphi_shft->SetBinError(608,0.0001033103);
   r2_12_vsDetaVsDphi_shft->SetBinError(609,0.0001138379);
   r2_12_vsDetaVsDphi_shft->SetBinError(610,0.0001284474);
   r2_12_vsDetaVsDphi_shft->SetBinError(611,0.0001509074);
   r2_12_vsDetaVsDphi_shft->SetBinError(612,0.0001924927);
   r2_12_vsDetaVsDphi_shft->SetBinError(613,0.0003316848);
   r2_12_vsDetaVsDphi_shft->SetBinError(616,0.0003321874);
   r2_12_vsDetaVsDphi_shft->SetBinError(617,0.0001926322);
   r2_12_vsDetaVsDphi_shft->SetBinError(618,0.0001510243);
   r2_12_vsDetaVsDphi_shft->SetBinError(619,0.0001285221);
   r2_12_vsDetaVsDphi_shft->SetBinError(620,0.0001139079);
   r2_12_vsDetaVsDphi_shft->SetBinError(621,0.0001033556);
   r2_12_vsDetaVsDphi_shft->SetBinError(622,0.0001113836);
   r2_12_vsDetaVsDphi_shft->SetBinError(623,0.0001033556);
   r2_12_vsDetaVsDphi_shft->SetBinError(624,0.0001139079);
   r2_12_vsDetaVsDphi_shft->SetBinError(625,0.0001285221);
   r2_12_vsDetaVsDphi_shft->SetBinError(626,0.0001510243);
   r2_12_vsDetaVsDphi_shft->SetBinError(627,0.0001926322);
   r2_12_vsDetaVsDphi_shft->SetBinError(628,0.0003321874);
   r2_12_vsDetaVsDphi_shft->SetBinError(631,0.0003320942);
   r2_12_vsDetaVsDphi_shft->SetBinError(632,0.0001927242);
   r2_12_vsDetaVsDphi_shft->SetBinError(633,0.0001511374);
   r2_12_vsDetaVsDphi_shft->SetBinError(634,0.0001286119);
   r2_12_vsDetaVsDphi_shft->SetBinError(635,0.0001139766);
   r2_12_vsDetaVsDphi_shft->SetBinError(636,0.0001034159);
   r2_12_vsDetaVsDphi_shft->SetBinError(637,0.0001114348);
   r2_12_vsDetaVsDphi_shft->SetBinError(638,0.0001034159);
   r2_12_vsDetaVsDphi_shft->SetBinError(639,0.0001139766);
   r2_12_vsDetaVsDphi_shft->SetBinError(640,0.0001286119);
   r2_12_vsDetaVsDphi_shft->SetBinError(641,0.0001511374);
   r2_12_vsDetaVsDphi_shft->SetBinError(642,0.0001927242);
   r2_12_vsDetaVsDphi_shft->SetBinError(643,0.0003320942);
   r2_12_vsDetaVsDphi_shft->SetBinError(646,0.0003326976);
   r2_12_vsDetaVsDphi_shft->SetBinError(647,0.0001928808);
   r2_12_vsDetaVsDphi_shft->SetBinError(648,0.0001512443);
   r2_12_vsDetaVsDphi_shft->SetBinError(649,0.0001286927);
   r2_12_vsDetaVsDphi_shft->SetBinError(650,0.00011404);
   r2_12_vsDetaVsDphi_shft->SetBinError(651,0.0001034932);
   r2_12_vsDetaVsDphi_shft->SetBinError(652,0.0001115067);
   r2_12_vsDetaVsDphi_shft->SetBinError(653,0.0001034932);
   r2_12_vsDetaVsDphi_shft->SetBinError(654,0.00011404);
   r2_12_vsDetaVsDphi_shft->SetBinError(655,0.0001286927);
   r2_12_vsDetaVsDphi_shft->SetBinError(656,0.0001512443);
   r2_12_vsDetaVsDphi_shft->SetBinError(657,0.0001928808);
   r2_12_vsDetaVsDphi_shft->SetBinError(658,0.0003326976);
   r2_12_vsDetaVsDphi_shft->SetBinError(661,0.0003325496);
   r2_12_vsDetaVsDphi_shft->SetBinError(662,0.0001931159);
   r2_12_vsDetaVsDphi_shft->SetBinError(663,0.0001513523);
   r2_12_vsDetaVsDphi_shft->SetBinError(664,0.0001287944);
   r2_12_vsDetaVsDphi_shft->SetBinError(665,0.0001141318);
   r2_12_vsDetaVsDphi_shft->SetBinError(666,0.0001035675);
   r2_12_vsDetaVsDphi_shft->SetBinError(667,0.0001115961);
   r2_12_vsDetaVsDphi_shft->SetBinError(668,0.0001035675);
   r2_12_vsDetaVsDphi_shft->SetBinError(669,0.0001141318);
   r2_12_vsDetaVsDphi_shft->SetBinError(670,0.0001287944);
   r2_12_vsDetaVsDphi_shft->SetBinError(671,0.0001513523);
   r2_12_vsDetaVsDphi_shft->SetBinError(672,0.0001931159);
   r2_12_vsDetaVsDphi_shft->SetBinError(673,0.0003325496);
   r2_12_vsDetaVsDphi_shft->SetBinError(676,0.000333279);
   r2_12_vsDetaVsDphi_shft->SetBinError(677,0.0001932899);
   r2_12_vsDetaVsDphi_shft->SetBinError(678,0.0001515004);
   r2_12_vsDetaVsDphi_shft->SetBinError(679,0.0001289046);
   r2_12_vsDetaVsDphi_shft->SetBinError(680,0.000114243);
   r2_12_vsDetaVsDphi_shft->SetBinError(681,0.0001036519);
   r2_12_vsDetaVsDphi_shft->SetBinError(682,0.000111702);
   r2_12_vsDetaVsDphi_shft->SetBinError(683,0.0001036519);
   r2_12_vsDetaVsDphi_shft->SetBinError(684,0.000114243);
   r2_12_vsDetaVsDphi_shft->SetBinError(685,0.0001289046);
   r2_12_vsDetaVsDphi_shft->SetBinError(686,0.0001515004);
   r2_12_vsDetaVsDphi_shft->SetBinError(687,0.0001932899);
   r2_12_vsDetaVsDphi_shft->SetBinError(688,0.000333279);
   r2_12_vsDetaVsDphi_shft->SetBinError(691,0.0003330498);
   r2_12_vsDetaVsDphi_shft->SetBinError(692,0.0001934356);
   r2_12_vsDetaVsDphi_shft->SetBinError(693,0.0001516365);
   r2_12_vsDetaVsDphi_shft->SetBinError(694,0.0001290202);
   r2_12_vsDetaVsDphi_shft->SetBinError(695,0.0001143304);
   r2_12_vsDetaVsDphi_shft->SetBinError(696,0.0001037265);
   r2_12_vsDetaVsDphi_shft->SetBinError(697,0.0001117852);
   r2_12_vsDetaVsDphi_shft->SetBinError(698,0.0001037265);
   r2_12_vsDetaVsDphi_shft->SetBinError(699,0.0001143304);
   r2_12_vsDetaVsDphi_shft->SetBinError(700,0.0001290202);
   r2_12_vsDetaVsDphi_shft->SetBinError(701,0.0001516365);
   r2_12_vsDetaVsDphi_shft->SetBinError(702,0.0001934356);
   r2_12_vsDetaVsDphi_shft->SetBinError(703,0.0003330498);
   r2_12_vsDetaVsDphi_shft->SetBinError(706,0.0003332606);
   r2_12_vsDetaVsDphi_shft->SetBinError(707,0.0001935662);
   r2_12_vsDetaVsDphi_shft->SetBinError(708,0.0001517676);
   r2_12_vsDetaVsDphi_shft->SetBinError(709,0.0001291457);
   r2_12_vsDetaVsDphi_shft->SetBinError(710,0.0001144223);
   r2_12_vsDetaVsDphi_shft->SetBinError(711,0.0001038288);
   r2_12_vsDetaVsDphi_shft->SetBinError(712,0.0001118992);
   r2_12_vsDetaVsDphi_shft->SetBinError(713,0.0001038288);
   r2_12_vsDetaVsDphi_shft->SetBinError(714,0.0001144223);
   r2_12_vsDetaVsDphi_shft->SetBinError(715,0.0001291457);
   r2_12_vsDetaVsDphi_shft->SetBinError(716,0.0001517676);
   r2_12_vsDetaVsDphi_shft->SetBinError(717,0.0001935662);
   r2_12_vsDetaVsDphi_shft->SetBinError(718,0.0003332606);
   r2_12_vsDetaVsDphi_shft->SetBinError(721,0.0003338466);
   r2_12_vsDetaVsDphi_shft->SetBinError(722,0.0001937274);
   r2_12_vsDetaVsDphi_shft->SetBinError(723,0.0001518739);
   r2_12_vsDetaVsDphi_shft->SetBinError(724,0.0001292433);
   r2_12_vsDetaVsDphi_shft->SetBinError(725,0.0001145194);
   r2_12_vsDetaVsDphi_shft->SetBinError(726,0.0001039142);
   r2_12_vsDetaVsDphi_shft->SetBinError(727,0.0001119691);
   r2_12_vsDetaVsDphi_shft->SetBinError(728,0.0001039142);
   r2_12_vsDetaVsDphi_shft->SetBinError(729,0.0001145194);
   r2_12_vsDetaVsDphi_shft->SetBinError(730,0.0001292433);
   r2_12_vsDetaVsDphi_shft->SetBinError(731,0.0001518739);
   r2_12_vsDetaVsDphi_shft->SetBinError(732,0.0001937274);
   r2_12_vsDetaVsDphi_shft->SetBinError(733,0.0003338466);
   r2_12_vsDetaVsDphi_shft->SetBinError(736,0.0003343246);
   r2_12_vsDetaVsDphi_shft->SetBinError(737,0.0001939392);
   r2_12_vsDetaVsDphi_shft->SetBinError(738,0.0001519811);
   r2_12_vsDetaVsDphi_shft->SetBinError(739,0.0001293541);
   r2_12_vsDetaVsDphi_shft->SetBinError(740,0.0001146125);
   r2_12_vsDetaVsDphi_shft->SetBinError(741,0.0001039838);
   r2_12_vsDetaVsDphi_shft->SetBinError(742,0.0001120364);
   r2_12_vsDetaVsDphi_shft->SetBinError(743,0.0001039838);
   r2_12_vsDetaVsDphi_shft->SetBinError(744,0.0001146125);
   r2_12_vsDetaVsDphi_shft->SetBinError(745,0.0001293541);
   r2_12_vsDetaVsDphi_shft->SetBinError(746,0.0001519811);
   r2_12_vsDetaVsDphi_shft->SetBinError(747,0.0001939392);
   r2_12_vsDetaVsDphi_shft->SetBinError(748,0.0003343246);
   r2_12_vsDetaVsDphi_shft->SetBinError(751,0.0003343554);
   r2_12_vsDetaVsDphi_shft->SetBinError(752,0.0001939988);
   r2_12_vsDetaVsDphi_shft->SetBinError(753,0.0001521026);
   r2_12_vsDetaVsDphi_shft->SetBinError(754,0.0001294309);
   r2_12_vsDetaVsDphi_shft->SetBinError(755,0.000114682);
   r2_12_vsDetaVsDphi_shft->SetBinError(756,0.000104067);
   r2_12_vsDetaVsDphi_shft->SetBinError(757,0.0001121448);
   r2_12_vsDetaVsDphi_shft->SetBinError(758,0.000104067);
   r2_12_vsDetaVsDphi_shft->SetBinError(759,0.000114682);
   r2_12_vsDetaVsDphi_shft->SetBinError(760,0.0001294309);
   r2_12_vsDetaVsDphi_shft->SetBinError(761,0.0001521026);
   r2_12_vsDetaVsDphi_shft->SetBinError(762,0.0001939988);
   r2_12_vsDetaVsDphi_shft->SetBinError(763,0.0003343554);
   r2_12_vsDetaVsDphi_shft->SetBinError(766,0.0003347438);
   r2_12_vsDetaVsDphi_shft->SetBinError(767,0.0001941995);
   r2_12_vsDetaVsDphi_shft->SetBinError(768,0.0001521702);
   r2_12_vsDetaVsDphi_shft->SetBinError(769,0.0001295343);
   r2_12_vsDetaVsDphi_shft->SetBinError(770,0.0001147686);
   r2_12_vsDetaVsDphi_shft->SetBinError(771,0.000104142);
   r2_12_vsDetaVsDphi_shft->SetBinError(772,0.0001122107);
   r2_12_vsDetaVsDphi_shft->SetBinError(773,0.000104142);
   r2_12_vsDetaVsDphi_shft->SetBinError(774,0.0001147686);
   r2_12_vsDetaVsDphi_shft->SetBinError(775,0.0001295343);
   r2_12_vsDetaVsDphi_shft->SetBinError(776,0.0001521702);
   r2_12_vsDetaVsDphi_shft->SetBinError(777,0.0001941995);
   r2_12_vsDetaVsDphi_shft->SetBinError(778,0.0003347438);
   r2_12_vsDetaVsDphi_shft->SetBinError(781,0.0003346746);
   r2_12_vsDetaVsDphi_shft->SetBinError(782,0.0001942257);
   r2_12_vsDetaVsDphi_shft->SetBinError(783,0.0001522924);
   r2_12_vsDetaVsDphi_shft->SetBinError(784,0.0001296);
   r2_12_vsDetaVsDphi_shft->SetBinError(785,0.0001148267);
   r2_12_vsDetaVsDphi_shft->SetBinError(786,0.0001041838);
   r2_12_vsDetaVsDphi_shft->SetBinError(787,0.0001122667);
   r2_12_vsDetaVsDphi_shft->SetBinError(788,0.0001041838);
   r2_12_vsDetaVsDphi_shft->SetBinError(789,0.0001148267);
   r2_12_vsDetaVsDphi_shft->SetBinError(790,0.0001296);
   r2_12_vsDetaVsDphi_shft->SetBinError(791,0.0001522924);
   r2_12_vsDetaVsDphi_shft->SetBinError(792,0.0001942257);
   r2_12_vsDetaVsDphi_shft->SetBinError(793,0.0003346746);
   r2_12_vsDetaVsDphi_shft->SetBinError(796,0.0003351262);
   r2_12_vsDetaVsDphi_shft->SetBinError(797,0.0001943555);
   r2_12_vsDetaVsDphi_shft->SetBinError(798,0.0001523515);
   r2_12_vsDetaVsDphi_shft->SetBinError(799,0.0001296479);
   r2_12_vsDetaVsDphi_shft->SetBinError(800,0.0001148644);
   r2_12_vsDetaVsDphi_shft->SetBinError(801,0.0001042457);
   r2_12_vsDetaVsDphi_shft->SetBinError(802,0.0001123252);
   r2_12_vsDetaVsDphi_shft->SetBinError(803,0.0001042457);
   r2_12_vsDetaVsDphi_shft->SetBinError(804,0.0001148644);
   r2_12_vsDetaVsDphi_shft->SetBinError(805,0.0001296479);
   r2_12_vsDetaVsDphi_shft->SetBinError(806,0.0001523515);
   r2_12_vsDetaVsDphi_shft->SetBinError(807,0.0001943555);
   r2_12_vsDetaVsDphi_shft->SetBinError(808,0.0003351262);
   r2_12_vsDetaVsDphi_shft->SetBinError(811,0.0003352784);
   r2_12_vsDetaVsDphi_shft->SetBinError(812,0.0001943552);
   r2_12_vsDetaVsDphi_shft->SetBinError(813,0.0001524143);
   r2_12_vsDetaVsDphi_shft->SetBinError(814,0.0001296825);
   r2_12_vsDetaVsDphi_shft->SetBinError(815,0.0001149223);
   r2_12_vsDetaVsDphi_shft->SetBinError(816,0.0001042733);
   r2_12_vsDetaVsDphi_shft->SetBinError(817,0.0001123535);
   r2_12_vsDetaVsDphi_shft->SetBinError(818,0.0001042733);
   r2_12_vsDetaVsDphi_shft->SetBinError(819,0.0001149223);
   r2_12_vsDetaVsDphi_shft->SetBinError(820,0.0001296825);
   r2_12_vsDetaVsDphi_shft->SetBinError(821,0.0001524143);
   r2_12_vsDetaVsDphi_shft->SetBinError(822,0.0001943552);
   r2_12_vsDetaVsDphi_shft->SetBinError(823,0.0003352784);
   r2_12_vsDetaVsDphi_shft->SetBinError(826,0.0003350717);
   r2_12_vsDetaVsDphi_shft->SetBinError(827,0.0001944499);
   r2_12_vsDetaVsDphi_shft->SetBinError(828,0.0001524251);
   r2_12_vsDetaVsDphi_shft->SetBinError(829,0.0001297354);
   r2_12_vsDetaVsDphi_shft->SetBinError(830,0.0001149491);
   r2_12_vsDetaVsDphi_shft->SetBinError(831,0.0001042923);
   r2_12_vsDetaVsDphi_shft->SetBinError(832,0.0001123785);
   r2_12_vsDetaVsDphi_shft->SetBinError(833,0.0001042923);
   r2_12_vsDetaVsDphi_shft->SetBinError(834,0.0001149491);
   r2_12_vsDetaVsDphi_shft->SetBinError(835,0.0001297354);
   r2_12_vsDetaVsDphi_shft->SetBinError(836,0.0001524251);
   r2_12_vsDetaVsDphi_shft->SetBinError(837,0.0001944499);
   r2_12_vsDetaVsDphi_shft->SetBinError(838,0.0003350717);
   r2_12_vsDetaVsDphi_shft->SetBinError(841,0.0004738405);
   r2_12_vsDetaVsDphi_shft->SetBinError(842,0.0002749799);
   r2_12_vsDetaVsDphi_shft->SetBinError(843,0.0002156451);
   r2_12_vsDetaVsDphi_shft->SetBinError(844,0.0001834573);
   r2_12_vsDetaVsDphi_shft->SetBinError(845,0.0001625617);
   r2_12_vsDetaVsDphi_shft->SetBinError(846,0.0001474873);
   r2_12_vsDetaVsDphi_shft->SetBinError(847,0.0001588992);
   r2_12_vsDetaVsDphi_shft->SetBinError(848,0.0001474873);
   r2_12_vsDetaVsDphi_shft->SetBinError(849,0.0001625617);
   r2_12_vsDetaVsDphi_shft->SetBinError(850,0.0001834573);
   r2_12_vsDetaVsDphi_shft->SetBinError(851,0.0002156451);
   r2_12_vsDetaVsDphi_shft->SetBinError(852,0.0002749799);
   r2_12_vsDetaVsDphi_shft->SetBinError(853,0.0004738405);
   r2_12_vsDetaVsDphi_shft->SetBinError(856,0.0003350717);
   r2_12_vsDetaVsDphi_shft->SetBinError(857,0.0001944499);
   r2_12_vsDetaVsDphi_shft->SetBinError(858,0.0001524251);
   r2_12_vsDetaVsDphi_shft->SetBinError(859,0.0001297354);
   r2_12_vsDetaVsDphi_shft->SetBinError(860,0.0001149491);
   r2_12_vsDetaVsDphi_shft->SetBinError(861,0.0001042923);
   r2_12_vsDetaVsDphi_shft->SetBinError(862,0.0001123785);
   r2_12_vsDetaVsDphi_shft->SetBinError(863,0.0001042923);
   r2_12_vsDetaVsDphi_shft->SetBinError(864,0.0001149491);
   r2_12_vsDetaVsDphi_shft->SetBinError(865,0.0001297354);
   r2_12_vsDetaVsDphi_shft->SetBinError(866,0.0001524251);
   r2_12_vsDetaVsDphi_shft->SetBinError(867,0.0001944499);
   r2_12_vsDetaVsDphi_shft->SetBinError(868,0.0003350717);
   r2_12_vsDetaVsDphi_shft->SetBinError(871,0.0003352784);
   r2_12_vsDetaVsDphi_shft->SetBinError(872,0.0001943552);
   r2_12_vsDetaVsDphi_shft->SetBinError(873,0.0001524143);
   r2_12_vsDetaVsDphi_shft->SetBinError(874,0.0001296825);
   r2_12_vsDetaVsDphi_shft->SetBinError(875,0.0001149223);
   r2_12_vsDetaVsDphi_shft->SetBinError(876,0.0001042733);
   r2_12_vsDetaVsDphi_shft->SetBinError(877,0.0001123535);
   r2_12_vsDetaVsDphi_shft->SetBinError(878,0.0001042733);
   r2_12_vsDetaVsDphi_shft->SetBinError(879,0.0001149223);
   r2_12_vsDetaVsDphi_shft->SetBinError(880,0.0001296825);
   r2_12_vsDetaVsDphi_shft->SetBinError(881,0.0001524143);
   r2_12_vsDetaVsDphi_shft->SetBinError(882,0.0001943552);
   r2_12_vsDetaVsDphi_shft->SetBinError(883,0.0003352784);
   r2_12_vsDetaVsDphi_shft->SetBinError(886,0.0003351262);
   r2_12_vsDetaVsDphi_shft->SetBinError(887,0.0001943555);
   r2_12_vsDetaVsDphi_shft->SetBinError(888,0.0001523515);
   r2_12_vsDetaVsDphi_shft->SetBinError(889,0.0001296479);
   r2_12_vsDetaVsDphi_shft->SetBinError(890,0.0001148644);
   r2_12_vsDetaVsDphi_shft->SetBinError(891,0.0001042457);
   r2_12_vsDetaVsDphi_shft->SetBinError(892,0.0001123252);
   r2_12_vsDetaVsDphi_shft->SetBinError(893,0.0001042457);
   r2_12_vsDetaVsDphi_shft->SetBinError(894,0.0001148644);
   r2_12_vsDetaVsDphi_shft->SetBinError(895,0.0001296479);
   r2_12_vsDetaVsDphi_shft->SetBinError(896,0.0001523515);
   r2_12_vsDetaVsDphi_shft->SetBinError(897,0.0001943555);
   r2_12_vsDetaVsDphi_shft->SetBinError(898,0.0003351262);
   r2_12_vsDetaVsDphi_shft->SetBinError(901,0.0003346746);
   r2_12_vsDetaVsDphi_shft->SetBinError(902,0.0001942257);
   r2_12_vsDetaVsDphi_shft->SetBinError(903,0.0001522924);
   r2_12_vsDetaVsDphi_shft->SetBinError(904,0.0001296);
   r2_12_vsDetaVsDphi_shft->SetBinError(905,0.0001148267);
   r2_12_vsDetaVsDphi_shft->SetBinError(906,0.0001041838);
   r2_12_vsDetaVsDphi_shft->SetBinError(907,0.0001122667);
   r2_12_vsDetaVsDphi_shft->SetBinError(908,0.0001041838);
   r2_12_vsDetaVsDphi_shft->SetBinError(909,0.0001148267);
   r2_12_vsDetaVsDphi_shft->SetBinError(910,0.0001296);
   r2_12_vsDetaVsDphi_shft->SetBinError(911,0.0001522924);
   r2_12_vsDetaVsDphi_shft->SetBinError(912,0.0001942257);
   r2_12_vsDetaVsDphi_shft->SetBinError(913,0.0003346746);
   r2_12_vsDetaVsDphi_shft->SetBinError(916,0.0003347438);
   r2_12_vsDetaVsDphi_shft->SetBinError(917,0.0001941995);
   r2_12_vsDetaVsDphi_shft->SetBinError(918,0.0001521702);
   r2_12_vsDetaVsDphi_shft->SetBinError(919,0.0001295343);
   r2_12_vsDetaVsDphi_shft->SetBinError(920,0.0001147686);
   r2_12_vsDetaVsDphi_shft->SetBinError(921,0.000104142);
   r2_12_vsDetaVsDphi_shft->SetBinError(922,0.0001122107);
   r2_12_vsDetaVsDphi_shft->SetBinError(923,0.000104142);
   r2_12_vsDetaVsDphi_shft->SetBinError(924,0.0001147686);
   r2_12_vsDetaVsDphi_shft->SetBinError(925,0.0001295343);
   r2_12_vsDetaVsDphi_shft->SetBinError(926,0.0001521702);
   r2_12_vsDetaVsDphi_shft->SetBinError(927,0.0001941995);
   r2_12_vsDetaVsDphi_shft->SetBinError(928,0.0003347438);
   r2_12_vsDetaVsDphi_shft->SetBinError(931,0.0003343554);
   r2_12_vsDetaVsDphi_shft->SetBinError(932,0.0001939988);
   r2_12_vsDetaVsDphi_shft->SetBinError(933,0.0001521026);
   r2_12_vsDetaVsDphi_shft->SetBinError(934,0.0001294309);
   r2_12_vsDetaVsDphi_shft->SetBinError(935,0.000114682);
   r2_12_vsDetaVsDphi_shft->SetBinError(936,0.000104067);
   r2_12_vsDetaVsDphi_shft->SetBinError(937,0.0001121448);
   r2_12_vsDetaVsDphi_shft->SetBinError(938,0.000104067);
   r2_12_vsDetaVsDphi_shft->SetBinError(939,0.000114682);
   r2_12_vsDetaVsDphi_shft->SetBinError(940,0.0001294309);
   r2_12_vsDetaVsDphi_shft->SetBinError(941,0.0001521026);
   r2_12_vsDetaVsDphi_shft->SetBinError(942,0.0001939988);
   r2_12_vsDetaVsDphi_shft->SetBinError(943,0.0003343554);
   r2_12_vsDetaVsDphi_shft->SetBinError(946,0.0003343246);
   r2_12_vsDetaVsDphi_shft->SetBinError(947,0.0001939392);
   r2_12_vsDetaVsDphi_shft->SetBinError(948,0.0001519811);
   r2_12_vsDetaVsDphi_shft->SetBinError(949,0.0001293541);
   r2_12_vsDetaVsDphi_shft->SetBinError(950,0.0001146125);
   r2_12_vsDetaVsDphi_shft->SetBinError(951,0.0001039838);
   r2_12_vsDetaVsDphi_shft->SetBinError(952,0.0001120364);
   r2_12_vsDetaVsDphi_shft->SetBinError(953,0.0001039838);
   r2_12_vsDetaVsDphi_shft->SetBinError(954,0.0001146125);
   r2_12_vsDetaVsDphi_shft->SetBinError(955,0.0001293541);
   r2_12_vsDetaVsDphi_shft->SetBinError(956,0.0001519811);
   r2_12_vsDetaVsDphi_shft->SetBinError(957,0.0001939392);
   r2_12_vsDetaVsDphi_shft->SetBinError(958,0.0003343246);
   r2_12_vsDetaVsDphi_shft->SetBinError(961,0.0003338466);
   r2_12_vsDetaVsDphi_shft->SetBinError(962,0.0001937274);
   r2_12_vsDetaVsDphi_shft->SetBinError(963,0.0001518739);
   r2_12_vsDetaVsDphi_shft->SetBinError(964,0.0001292433);
   r2_12_vsDetaVsDphi_shft->SetBinError(965,0.0001145194);
   r2_12_vsDetaVsDphi_shft->SetBinError(966,0.0001039142);
   r2_12_vsDetaVsDphi_shft->SetBinError(967,0.0001119691);
   r2_12_vsDetaVsDphi_shft->SetBinError(968,0.0001039142);
   r2_12_vsDetaVsDphi_shft->SetBinError(969,0.0001145194);
   r2_12_vsDetaVsDphi_shft->SetBinError(970,0.0001292433);
   r2_12_vsDetaVsDphi_shft->SetBinError(971,0.0001518739);
   r2_12_vsDetaVsDphi_shft->SetBinError(972,0.0001937274);
   r2_12_vsDetaVsDphi_shft->SetBinError(973,0.0003338466);
   r2_12_vsDetaVsDphi_shft->SetBinError(976,0.0003332606);
   r2_12_vsDetaVsDphi_shft->SetBinError(977,0.0001935662);
   r2_12_vsDetaVsDphi_shft->SetBinError(978,0.0001517676);
   r2_12_vsDetaVsDphi_shft->SetBinError(979,0.0001291457);
   r2_12_vsDetaVsDphi_shft->SetBinError(980,0.0001144223);
   r2_12_vsDetaVsDphi_shft->SetBinError(981,0.0001038288);
   r2_12_vsDetaVsDphi_shft->SetBinError(982,0.0001118992);
   r2_12_vsDetaVsDphi_shft->SetBinError(983,0.0001038288);
   r2_12_vsDetaVsDphi_shft->SetBinError(984,0.0001144223);
   r2_12_vsDetaVsDphi_shft->SetBinError(985,0.0001291457);
   r2_12_vsDetaVsDphi_shft->SetBinError(986,0.0001517676);
   r2_12_vsDetaVsDphi_shft->SetBinError(987,0.0001935662);
   r2_12_vsDetaVsDphi_shft->SetBinError(988,0.0003332606);
   r2_12_vsDetaVsDphi_shft->SetBinError(991,0.0003330498);
   r2_12_vsDetaVsDphi_shft->SetBinError(992,0.0001934356);
   r2_12_vsDetaVsDphi_shft->SetBinError(993,0.0001516365);
   r2_12_vsDetaVsDphi_shft->SetBinError(994,0.0001290202);
   r2_12_vsDetaVsDphi_shft->SetBinError(995,0.0001143304);
   r2_12_vsDetaVsDphi_shft->SetBinError(996,0.0001037265);
   r2_12_vsDetaVsDphi_shft->SetBinError(997,0.0001117852);
   r2_12_vsDetaVsDphi_shft->SetBinError(998,0.0001037265);
   r2_12_vsDetaVsDphi_shft->SetBinError(999,0.0001143304);
   r2_12_vsDetaVsDphi_shft->SetBinError(1000,0.0001290202);
   r2_12_vsDetaVsDphi_shft->SetBinError(1001,0.0001516365);
   r2_12_vsDetaVsDphi_shft->SetBinError(1002,0.0001934356);
   r2_12_vsDetaVsDphi_shft->SetBinError(1003,0.0003330498);
   r2_12_vsDetaVsDphi_shft->SetBinError(1006,0.000333279);
   r2_12_vsDetaVsDphi_shft->SetBinError(1007,0.0001932899);
   r2_12_vsDetaVsDphi_shft->SetBinError(1008,0.0001515004);
   r2_12_vsDetaVsDphi_shft->SetBinError(1009,0.0001289046);
   r2_12_vsDetaVsDphi_shft->SetBinError(1010,0.000114243);
   r2_12_vsDetaVsDphi_shft->SetBinError(1011,0.0001036519);
   r2_12_vsDetaVsDphi_shft->SetBinError(1012,0.000111702);
   r2_12_vsDetaVsDphi_shft->SetBinError(1013,0.0001036519);
   r2_12_vsDetaVsDphi_shft->SetBinError(1014,0.000114243);
   r2_12_vsDetaVsDphi_shft->SetBinError(1015,0.0001289046);
   r2_12_vsDetaVsDphi_shft->SetBinError(1016,0.0001515004);
   r2_12_vsDetaVsDphi_shft->SetBinError(1017,0.0001932899);
   r2_12_vsDetaVsDphi_shft->SetBinError(1018,0.000333279);
   r2_12_vsDetaVsDphi_shft->SetBinError(1021,0.0003325496);
   r2_12_vsDetaVsDphi_shft->SetBinError(1022,0.0001931159);
   r2_12_vsDetaVsDphi_shft->SetBinError(1023,0.0001513523);
   r2_12_vsDetaVsDphi_shft->SetBinError(1024,0.0001287944);
   r2_12_vsDetaVsDphi_shft->SetBinError(1025,0.0001141318);
   r2_12_vsDetaVsDphi_shft->SetBinError(1026,0.0001035675);
   r2_12_vsDetaVsDphi_shft->SetBinError(1027,0.0001115961);
   r2_12_vsDetaVsDphi_shft->SetBinError(1028,0.0001035675);
   r2_12_vsDetaVsDphi_shft->SetBinError(1029,0.0001141318);
   r2_12_vsDetaVsDphi_shft->SetBinError(1030,0.0001287944);
   r2_12_vsDetaVsDphi_shft->SetBinError(1031,0.0001513523);
   r2_12_vsDetaVsDphi_shft->SetBinError(1032,0.0001931159);
   r2_12_vsDetaVsDphi_shft->SetBinError(1033,0.0003325496);
   r2_12_vsDetaVsDphi_shft->SetBinError(1036,0.0003326976);
   r2_12_vsDetaVsDphi_shft->SetBinError(1037,0.0001928808);
   r2_12_vsDetaVsDphi_shft->SetBinError(1038,0.0001512443);
   r2_12_vsDetaVsDphi_shft->SetBinError(1039,0.0001286927);
   r2_12_vsDetaVsDphi_shft->SetBinError(1040,0.00011404);
   r2_12_vsDetaVsDphi_shft->SetBinError(1041,0.0001034932);
   r2_12_vsDetaVsDphi_shft->SetBinError(1042,0.0001115067);
   r2_12_vsDetaVsDphi_shft->SetBinError(1043,0.0001034932);
   r2_12_vsDetaVsDphi_shft->SetBinError(1044,0.00011404);
   r2_12_vsDetaVsDphi_shft->SetBinError(1045,0.0001286927);
   r2_12_vsDetaVsDphi_shft->SetBinError(1046,0.0001512443);
   r2_12_vsDetaVsDphi_shft->SetBinError(1047,0.0001928808);
   r2_12_vsDetaVsDphi_shft->SetBinError(1048,0.0003326976);
   r2_12_vsDetaVsDphi_shft->SetBinError(1051,0.0003320942);
   r2_12_vsDetaVsDphi_shft->SetBinError(1052,0.0001927242);
   r2_12_vsDetaVsDphi_shft->SetBinError(1053,0.0001511374);
   r2_12_vsDetaVsDphi_shft->SetBinError(1054,0.0001286119);
   r2_12_vsDetaVsDphi_shft->SetBinError(1055,0.0001139766);
   r2_12_vsDetaVsDphi_shft->SetBinError(1056,0.0001034159);
   r2_12_vsDetaVsDphi_shft->SetBinError(1057,0.0001114348);
   r2_12_vsDetaVsDphi_shft->SetBinError(1058,0.0001034159);
   r2_12_vsDetaVsDphi_shft->SetBinError(1059,0.0001139766);
   r2_12_vsDetaVsDphi_shft->SetBinError(1060,0.0001286119);
   r2_12_vsDetaVsDphi_shft->SetBinError(1061,0.0001511374);
   r2_12_vsDetaVsDphi_shft->SetBinError(1062,0.0001927242);
   r2_12_vsDetaVsDphi_shft->SetBinError(1063,0.0003320942);
   r2_12_vsDetaVsDphi_shft->SetBinError(1066,0.0003321874);
   r2_12_vsDetaVsDphi_shft->SetBinError(1067,0.0001926322);
   r2_12_vsDetaVsDphi_shft->SetBinError(1068,0.0001510243);
   r2_12_vsDetaVsDphi_shft->SetBinError(1069,0.0001285221);
   r2_12_vsDetaVsDphi_shft->SetBinError(1070,0.0001139079);
   r2_12_vsDetaVsDphi_shft->SetBinError(1071,0.0001033556);
   r2_12_vsDetaVsDphi_shft->SetBinError(1072,0.0001113836);
   r2_12_vsDetaVsDphi_shft->SetBinError(1073,0.0001033556);
   r2_12_vsDetaVsDphi_shft->SetBinError(1074,0.0001139079);
   r2_12_vsDetaVsDphi_shft->SetBinError(1075,0.0001285221);
   r2_12_vsDetaVsDphi_shft->SetBinError(1076,0.0001510243);
   r2_12_vsDetaVsDphi_shft->SetBinError(1077,0.0001926322);
   r2_12_vsDetaVsDphi_shft->SetBinError(1078,0.0003321874);
   r2_12_vsDetaVsDphi_shft->SetBinError(1081,0.0003316848);
   r2_12_vsDetaVsDphi_shft->SetBinError(1082,0.0001924927);
   r2_12_vsDetaVsDphi_shft->SetBinError(1083,0.0001509074);
   r2_12_vsDetaVsDphi_shft->SetBinError(1084,0.0001284474);
   r2_12_vsDetaVsDphi_shft->SetBinError(1085,0.0001138379);
   r2_12_vsDetaVsDphi_shft->SetBinError(1086,0.0001033103);
   r2_12_vsDetaVsDphi_shft->SetBinError(1087,0.0001113221);
   r2_12_vsDetaVsDphi_shft->SetBinError(1088,0.0001033103);
   r2_12_vsDetaVsDphi_shft->SetBinError(1089,0.0001138379);
   r2_12_vsDetaVsDphi_shft->SetBinError(1090,0.0001284474);
   r2_12_vsDetaVsDphi_shft->SetBinError(1091,0.0001509074);
   r2_12_vsDetaVsDphi_shft->SetBinError(1092,0.0001924927);
   r2_12_vsDetaVsDphi_shft->SetBinError(1093,0.0003316848);
   r2_12_vsDetaVsDphi_shft->SetEntries(2817);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   r2_12_vsDetaVsDphi_shft->SetLineColor(ci);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitle("#Delta#eta");
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetRange(2,12);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelOffset(0.007);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitle("#Delta#varphi (rad)");
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetRange(1,72);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelOffset(0.008);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitle("#it{R}_{2}(LS)");
   r2_12_vsDetaVsDphi_shft->GetZaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelOffset(0.0005);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleOffset(1.4);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->Draw("SURF3FB");
   TLatex *   tex = new TLatex(-0.5,0.93,"ALICE, p-Pb #sqrt{s_{NN}} = 5.02 TeV");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.9,0.8,"(a) 0-20%");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   R2_DETADPHI_pPb_LS_1->Modified();
   R2_DETADPHI_pPb_LS->cd();
  
// ------------>Primitives in pad: R2_DETADPHI_pPb_LS_2
   R2_DETADPHI_pPb_LS_2 = new TPad("R2_DETADPHI_pPb_LS_2", "R2_DETADPHI_pPb_LS_2",0,0.3333333,1,0.6666667);
   R2_DETADPHI_pPb_LS_2->Draw();
   R2_DETADPHI_pPb_LS_2->cd();
   R2_DETADPHI_pPb_LS_2->Range(0,0,1,1);
   R2_DETADPHI_pPb_LS_2->SetFillColor(0);
   R2_DETADPHI_pPb_LS_2->SetBorderMode(0);
   R2_DETADPHI_pPb_LS_2->SetBorderSize(0);
   R2_DETADPHI_pPb_LS_2->SetTheta(21);
   R2_DETADPHI_pPb_LS_2->SetPhi(292);
   R2_DETADPHI_pPb_LS_2->SetLeftMargin(0.248);
   R2_DETADPHI_pPb_LS_2->SetRightMargin(0.01);
   R2_DETADPHI_pPb_LS_2->SetTopMargin(0.13);
   R2_DETADPHI_pPb_LS_2->SetBottomMargin(0.15);
   R2_DETADPHI_pPb_LS_2->SetFrameBorderMode(0);
   
   TH2F *r2_12_vsDetaVsDphi_shft = new TH2F("r2_12_vsDetaVsDphi_shft","r2_12_vsDetaVsDphi_shft",13,-2,2,72,-1.61443,4.668756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(16,0.08341088);
   r2_12_vsDetaVsDphi_shft->SetBinContent(17,0.08259264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(18,0.08402103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(19,0.08637194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(20,0.09166249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(21,0.09522001);
   r2_12_vsDetaVsDphi_shft->SetBinContent(22,0.09725068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(23,0.09522001);
   r2_12_vsDetaVsDphi_shft->SetBinContent(24,0.09166249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(25,0.08637194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(26,0.08402103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(27,0.08259264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(28,0.08341088);
   r2_12_vsDetaVsDphi_shft->SetBinContent(31,0.08226267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(32,0.0822311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(33,0.08298194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(34,0.08534306);
   r2_12_vsDetaVsDphi_shft->SetBinContent(35,0.09146754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(36,0.095435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(37,0.09736253);
   r2_12_vsDetaVsDphi_shft->SetBinContent(38,0.095435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(39,0.09146754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(40,0.08534306);
   r2_12_vsDetaVsDphi_shft->SetBinContent(41,0.08298194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(42,0.0822311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(43,0.08226267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(46,0.08108554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(47,0.08147027);
   r2_12_vsDetaVsDphi_shft->SetBinContent(48,0.08191869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(49,0.08499696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(50,0.09099831);
   r2_12_vsDetaVsDphi_shft->SetBinContent(51,0.09591002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(52,0.09813564);
   r2_12_vsDetaVsDphi_shft->SetBinContent(53,0.09591002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(54,0.09099831);
   r2_12_vsDetaVsDphi_shft->SetBinContent(55,0.08499696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(56,0.08191869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(57,0.08147027);
   r2_12_vsDetaVsDphi_shft->SetBinContent(58,0.08108554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(61,0.07854063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(62,0.08087119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(63,0.08140972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(64,0.08506301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(65,0.09159559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(66,0.09684434);
   r2_12_vsDetaVsDphi_shft->SetBinContent(67,0.09919044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(68,0.09684434);
   r2_12_vsDetaVsDphi_shft->SetBinContent(69,0.09159559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(70,0.08506301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(71,0.08140972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(72,0.08087119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(73,0.07854063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(76,0.0785258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(77,0.07938252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(78,0.08136211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(79,0.08468255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(80,0.09231817);
   r2_12_vsDetaVsDphi_shft->SetBinContent(81,0.09825885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(82,0.1015996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(83,0.09825885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(84,0.09231817);
   r2_12_vsDetaVsDphi_shft->SetBinContent(85,0.08468255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(86,0.08136211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(87,0.07938252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(88,0.0785258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(91,0.07884663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(92,0.07919515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(93,0.08098742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(94,0.08544417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(95,0.09401095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(96,0.10097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(97,0.1046652);
   r2_12_vsDetaVsDphi_shft->SetBinContent(98,0.10097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(99,0.09401095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(100,0.08544417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(101,0.08098742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(102,0.07919515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(103,0.07884663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(106,0.07873837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(107,0.07971476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(108,0.0822082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(109,0.08667134);
   r2_12_vsDetaVsDphi_shft->SetBinContent(110,0.0961492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(111,0.1038059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(112,0.1073991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(113,0.1038059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(114,0.0961492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(115,0.08667134);
   r2_12_vsDetaVsDphi_shft->SetBinContent(116,0.0822082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(117,0.07971476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(118,0.07873837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(121,0.07828478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(122,0.07914031);
   r2_12_vsDetaVsDphi_shft->SetBinContent(123,0.08199492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(124,0.08749395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(125,0.09813639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(126,0.1071574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(127,0.1123729);
   r2_12_vsDetaVsDphi_shft->SetBinContent(128,0.1071574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(129,0.09813639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(130,0.08749395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(131,0.08199492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(132,0.07914031);
   r2_12_vsDetaVsDphi_shft->SetBinContent(133,0.07828478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(136,0.07875779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(137,0.07998516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(138,0.08268803);
   r2_12_vsDetaVsDphi_shft->SetBinContent(139,0.08934938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(140,0.101755);
   r2_12_vsDetaVsDphi_shft->SetBinContent(141,0.112534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(142,0.1176163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(143,0.112534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(144,0.101755);
   r2_12_vsDetaVsDphi_shft->SetBinContent(145,0.08934938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(146,0.08268803);
   r2_12_vsDetaVsDphi_shft->SetBinContent(147,0.07998516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(148,0.07875779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(151,0.07696561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(152,0.08000196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(153,0.08380217);
   r2_12_vsDetaVsDphi_shft->SetBinContent(154,0.09166912);
   r2_12_vsDetaVsDphi_shft->SetBinContent(155,0.1049018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(156,0.1183498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(157,0.1252279);
   r2_12_vsDetaVsDphi_shft->SetBinContent(158,0.1183498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(159,0.1049018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(160,0.09166912);
   r2_12_vsDetaVsDphi_shft->SetBinContent(161,0.08380217);
   r2_12_vsDetaVsDphi_shft->SetBinContent(162,0.08000196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(163,0.07696561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(166,0.07798669);
   r2_12_vsDetaVsDphi_shft->SetBinContent(167,0.08108245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(168,0.08466232);
   r2_12_vsDetaVsDphi_shft->SetBinContent(169,0.09396818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(170,0.1088865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(171,0.124851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(172,0.1330209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(173,0.124851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(174,0.1088865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(175,0.09396818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(176,0.08466232);
   r2_12_vsDetaVsDphi_shft->SetBinContent(177,0.08108245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(178,0.07798669);
   r2_12_vsDetaVsDphi_shft->SetBinContent(181,0.07923622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(182,0.08173481);
   r2_12_vsDetaVsDphi_shft->SetBinContent(183,0.08600288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(184,0.09609018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(185,0.1141534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(186,0.1326597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(187,0.1422274);
   r2_12_vsDetaVsDphi_shft->SetBinContent(188,0.1326597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(189,0.1141534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(190,0.09609018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(191,0.08600288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(192,0.08173481);
   r2_12_vsDetaVsDphi_shft->SetBinContent(193,0.07923622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(196,0.07881552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(197,0.08146991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(198,0.08703071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(199,0.09895959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(200,0.1191395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(201,0.1419401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(202,0.1539923);
   r2_12_vsDetaVsDphi_shft->SetBinContent(203,0.1419401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(204,0.1191395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(205,0.09895959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(206,0.08703071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(207,0.08146991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(208,0.07881552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(211,0.07965773);
   r2_12_vsDetaVsDphi_shft->SetBinContent(212,0.08388028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(213,0.08849329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(214,0.1014553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(215,0.1246509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(216,0.1516332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(217,0.1672328);
   r2_12_vsDetaVsDphi_shft->SetBinContent(218,0.1516332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(219,0.1246509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(220,0.1014553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(221,0.08849329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(222,0.08388028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(223,0.07965773);
   r2_12_vsDetaVsDphi_shft->SetBinContent(226,0.07953104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(227,0.0831354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(228,0.0897539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(229,0.1039475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(230,0.1301789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(231,0.1625381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(232,0.1820948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(233,0.1625381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(234,0.1301789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(235,0.1039475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(236,0.0897539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(237,0.0831354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(238,0.07953104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(241,0.07861378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(242,0.08428216);
   r2_12_vsDetaVsDphi_shft->SetBinContent(243,0.09056491);
   r2_12_vsDetaVsDphi_shft->SetBinContent(244,0.106397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(245,0.1350776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(246,0.174343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(247,0.2009424);
   r2_12_vsDetaVsDphi_shft->SetBinContent(248,0.174343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(249,0.1350776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(250,0.106397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(251,0.09056491);
   r2_12_vsDetaVsDphi_shft->SetBinContent(252,0.08428216);
   r2_12_vsDetaVsDphi_shft->SetBinContent(253,0.07861378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(256,0.0814572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(257,0.08431097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(258,0.0920195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(259,0.1084095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(260,0.1398144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(261,0.1860446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(262,0.2247787);
   r2_12_vsDetaVsDphi_shft->SetBinContent(263,0.1860446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(264,0.1398144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(265,0.1084095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(266,0.0920195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(267,0.08431097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(268,0.0814572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(271,0.08176184);
   r2_12_vsDetaVsDphi_shft->SetBinContent(272,0.08578647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(273,0.09249475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(274,0.1095407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(275,0.1437363);
   r2_12_vsDetaVsDphi_shft->SetBinContent(276,0.1975756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(277,0.2496556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(278,0.1975756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(279,0.1437363);
   r2_12_vsDetaVsDphi_shft->SetBinContent(280,0.1095407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(281,0.09249475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(282,0.08578647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(283,0.08176184);
   r2_12_vsDetaVsDphi_shft->SetBinContent(286,0.08236115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(287,0.08534656);
   r2_12_vsDetaVsDphi_shft->SetBinContent(288,0.09305382);
   r2_12_vsDetaVsDphi_shft->SetBinContent(289,0.1102406);
   r2_12_vsDetaVsDphi_shft->SetBinContent(290,0.1453461);
   r2_12_vsDetaVsDphi_shft->SetBinContent(291,0.2061567);
   r2_12_vsDetaVsDphi_shft->SetBinContent(292,0.2047048);
   r2_12_vsDetaVsDphi_shft->SetBinContent(293,0.2061567);
   r2_12_vsDetaVsDphi_shft->SetBinContent(294,0.1453461);
   r2_12_vsDetaVsDphi_shft->SetBinContent(295,0.1102406);
   r2_12_vsDetaVsDphi_shft->SetBinContent(296,0.09305382);
   r2_12_vsDetaVsDphi_shft->SetBinContent(297,0.08534656);
   r2_12_vsDetaVsDphi_shft->SetBinContent(298,0.08236115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(301,0.08184114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(302,0.08471001);
   r2_12_vsDetaVsDphi_shft->SetBinContent(303,0.09346119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(304,0.110143);
   r2_12_vsDetaVsDphi_shft->SetBinContent(305,0.1464791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(306,0.209335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(307,0.2047048);
   r2_12_vsDetaVsDphi_shft->SetBinContent(308,0.209335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(309,0.1464791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(310,0.110143);
   r2_12_vsDetaVsDphi_shft->SetBinContent(311,0.09346119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(312,0.08471001);
   r2_12_vsDetaVsDphi_shft->SetBinContent(313,0.08184114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(316,0.08236115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(317,0.08534656);
   r2_12_vsDetaVsDphi_shft->SetBinContent(318,0.09305382);
   r2_12_vsDetaVsDphi_shft->SetBinContent(319,0.1102406);
   r2_12_vsDetaVsDphi_shft->SetBinContent(320,0.1453461);
   r2_12_vsDetaVsDphi_shft->SetBinContent(321,0.2061567);
   r2_12_vsDetaVsDphi_shft->SetBinContent(322,0.2047048);
   r2_12_vsDetaVsDphi_shft->SetBinContent(323,0.2061567);
   r2_12_vsDetaVsDphi_shft->SetBinContent(324,0.1453461);
   r2_12_vsDetaVsDphi_shft->SetBinContent(325,0.1102406);
   r2_12_vsDetaVsDphi_shft->SetBinContent(326,0.09305382);
   r2_12_vsDetaVsDphi_shft->SetBinContent(327,0.08534656);
   r2_12_vsDetaVsDphi_shft->SetBinContent(328,0.08236115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(331,0.08176184);
   r2_12_vsDetaVsDphi_shft->SetBinContent(332,0.08578647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(333,0.09249475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(334,0.1095407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(335,0.1437363);
   r2_12_vsDetaVsDphi_shft->SetBinContent(336,0.1975756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(337,0.2496556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(338,0.1975756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(339,0.1437363);
   r2_12_vsDetaVsDphi_shft->SetBinContent(340,0.1095407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(341,0.09249475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(342,0.08578647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(343,0.08176184);
   r2_12_vsDetaVsDphi_shft->SetBinContent(346,0.0814572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(347,0.08431097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(348,0.0920195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(349,0.1084095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(350,0.1398144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(351,0.1860446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(352,0.2247787);
   r2_12_vsDetaVsDphi_shft->SetBinContent(353,0.1860446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(354,0.1398144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(355,0.1084095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(356,0.0920195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(357,0.08431097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(358,0.0814572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(361,0.07861378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(362,0.08428216);
   r2_12_vsDetaVsDphi_shft->SetBinContent(363,0.09056491);
   r2_12_vsDetaVsDphi_shft->SetBinContent(364,0.106397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(365,0.1350776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(366,0.174343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(367,0.2009424);
   r2_12_vsDetaVsDphi_shft->SetBinContent(368,0.174343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(369,0.1350776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(370,0.106397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(371,0.09056491);
   r2_12_vsDetaVsDphi_shft->SetBinContent(372,0.08428216);
   r2_12_vsDetaVsDphi_shft->SetBinContent(373,0.07861378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(376,0.07953104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(377,0.0831354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(378,0.0897539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(379,0.1039475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(380,0.1301789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(381,0.1625381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(382,0.1820948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(383,0.1625381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(384,0.1301789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(385,0.1039475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(386,0.0897539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(387,0.0831354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(388,0.07953104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(391,0.07965773);
   r2_12_vsDetaVsDphi_shft->SetBinContent(392,0.08388028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(393,0.08849329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(394,0.1014553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(395,0.1246509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(396,0.1516332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(397,0.1672328);
   r2_12_vsDetaVsDphi_shft->SetBinContent(398,0.1516332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(399,0.1246509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(400,0.1014553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(401,0.08849329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(402,0.08388028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(403,0.07965773);
   r2_12_vsDetaVsDphi_shft->SetBinContent(406,0.07881552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(407,0.08146991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(408,0.08703071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(409,0.09895959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(410,0.1191395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(411,0.1419401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(412,0.1539923);
   r2_12_vsDetaVsDphi_shft->SetBinContent(413,0.1419401);
   r2_12_vsDetaVsDphi_shft->SetBinContent(414,0.1191395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(415,0.09895959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(416,0.08703071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(417,0.08146991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(418,0.07881552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(421,0.07923622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(422,0.08173481);
   r2_12_vsDetaVsDphi_shft->SetBinContent(423,0.08600288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(424,0.09609018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(425,0.1141534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(426,0.1326597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(427,0.1422274);
   r2_12_vsDetaVsDphi_shft->SetBinContent(428,0.1326597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(429,0.1141534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(430,0.09609018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(431,0.08600288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(432,0.08173481);
   r2_12_vsDetaVsDphi_shft->SetBinContent(433,0.07923622);
   r2_12_vsDetaVsDphi_shft->SetBinContent(436,0.07798669);
   r2_12_vsDetaVsDphi_shft->SetBinContent(437,0.08108245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(438,0.08466232);
   r2_12_vsDetaVsDphi_shft->SetBinContent(439,0.09396818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(440,0.1088865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(441,0.124851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(442,0.1330209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(443,0.124851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(444,0.1088865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(445,0.09396818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(446,0.08466232);
   r2_12_vsDetaVsDphi_shft->SetBinContent(447,0.08108245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(448,0.07798669);
   r2_12_vsDetaVsDphi_shft->SetBinContent(451,0.07696561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(452,0.08000196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(453,0.08380217);
   r2_12_vsDetaVsDphi_shft->SetBinContent(454,0.09166912);
   r2_12_vsDetaVsDphi_shft->SetBinContent(455,0.1049018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(456,0.1183498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(457,0.1252279);
   r2_12_vsDetaVsDphi_shft->SetBinContent(458,0.1183498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(459,0.1049018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(460,0.09166912);
   r2_12_vsDetaVsDphi_shft->SetBinContent(461,0.08380217);
   r2_12_vsDetaVsDphi_shft->SetBinContent(462,0.08000196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(463,0.07696561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(466,0.07875779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(467,0.07998516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(468,0.08268803);
   r2_12_vsDetaVsDphi_shft->SetBinContent(469,0.08934938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(470,0.101755);
   r2_12_vsDetaVsDphi_shft->SetBinContent(471,0.112534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(472,0.1176163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(473,0.112534);
   r2_12_vsDetaVsDphi_shft->SetBinContent(474,0.101755);
   r2_12_vsDetaVsDphi_shft->SetBinContent(475,0.08934938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(476,0.08268803);
   r2_12_vsDetaVsDphi_shft->SetBinContent(477,0.07998516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(478,0.07875779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(481,0.07828478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(482,0.07914031);
   r2_12_vsDetaVsDphi_shft->SetBinContent(483,0.08199492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(484,0.08749395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(485,0.09813639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(486,0.1071574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(487,0.1123729);
   r2_12_vsDetaVsDphi_shft->SetBinContent(488,0.1071574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(489,0.09813639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(490,0.08749395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(491,0.08199492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(492,0.07914031);
   r2_12_vsDetaVsDphi_shft->SetBinContent(493,0.07828478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(496,0.07873837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(497,0.07971476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(498,0.0822082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(499,0.08667134);
   r2_12_vsDetaVsDphi_shft->SetBinContent(500,0.0961492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(501,0.1038059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(502,0.1073991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(503,0.1038059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(504,0.0961492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(505,0.08667134);
   r2_12_vsDetaVsDphi_shft->SetBinContent(506,0.0822082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(507,0.07971476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(508,0.07873837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(511,0.07884663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(512,0.07919515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(513,0.08098742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(514,0.08544417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(515,0.09401095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(516,0.10097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(517,0.1046652);
   r2_12_vsDetaVsDphi_shft->SetBinContent(518,0.10097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(519,0.09401095);
   r2_12_vsDetaVsDphi_shft->SetBinContent(520,0.08544417);
   r2_12_vsDetaVsDphi_shft->SetBinContent(521,0.08098742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(522,0.07919515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(523,0.07884663);
   r2_12_vsDetaVsDphi_shft->SetBinContent(526,0.0785258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(527,0.07938252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(528,0.08136211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(529,0.08468255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(530,0.09231817);
   r2_12_vsDetaVsDphi_shft->SetBinContent(531,0.09825885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(532,0.1015996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(533,0.09825885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(534,0.09231817);
   r2_12_vsDetaVsDphi_shft->SetBinContent(535,0.08468255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(536,0.08136211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(537,0.07938252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(538,0.0785258);
   r2_12_vsDetaVsDphi_shft->SetBinContent(541,0.07854063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(542,0.08087119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(543,0.08140972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(544,0.08506301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(545,0.09159559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(546,0.09684434);
   r2_12_vsDetaVsDphi_shft->SetBinContent(547,0.09919044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(548,0.09684434);
   r2_12_vsDetaVsDphi_shft->SetBinContent(549,0.09159559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(550,0.08506301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(551,0.08140972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(552,0.08087119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(553,0.07854063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(556,0.08108554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(557,0.08147027);
   r2_12_vsDetaVsDphi_shft->SetBinContent(558,0.08191869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(559,0.08499696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(560,0.09099831);
   r2_12_vsDetaVsDphi_shft->SetBinContent(561,0.09591002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(562,0.09813564);
   r2_12_vsDetaVsDphi_shft->SetBinContent(563,0.09591002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(564,0.09099831);
   r2_12_vsDetaVsDphi_shft->SetBinContent(565,0.08499696);
   r2_12_vsDetaVsDphi_shft->SetBinContent(566,0.08191869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(567,0.08147027);
   r2_12_vsDetaVsDphi_shft->SetBinContent(568,0.08108554);
   r2_12_vsDetaVsDphi_shft->SetBinContent(571,0.08226267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(572,0.0822311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(573,0.08298194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(574,0.08534306);
   r2_12_vsDetaVsDphi_shft->SetBinContent(575,0.09146754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(576,0.095435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(577,0.09736253);
   r2_12_vsDetaVsDphi_shft->SetBinContent(578,0.095435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(579,0.09146754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(580,0.08534306);
   r2_12_vsDetaVsDphi_shft->SetBinContent(581,0.08298194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(582,0.0822311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(583,0.08226267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(586,0.08341088);
   r2_12_vsDetaVsDphi_shft->SetBinContent(587,0.08259264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(588,0.08402103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(589,0.08637194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(590,0.09166249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(591,0.09522001);
   r2_12_vsDetaVsDphi_shft->SetBinContent(592,0.09725068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(593,0.09522001);
   r2_12_vsDetaVsDphi_shft->SetBinContent(594,0.09166249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(595,0.08637194);
   r2_12_vsDetaVsDphi_shft->SetBinContent(596,0.08402103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(597,0.08259264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(598,0.08341088);
   r2_12_vsDetaVsDphi_shft->SetBinContent(601,0.08359468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(602,0.08427715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(603,0.08560381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(604,0.08727732);
   r2_12_vsDetaVsDphi_shft->SetBinContent(605,0.09234818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(606,0.09587879);
   r2_12_vsDetaVsDphi_shft->SetBinContent(607,0.09757026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(608,0.09587879);
   r2_12_vsDetaVsDphi_shft->SetBinContent(609,0.09234818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(610,0.08727732);
   r2_12_vsDetaVsDphi_shft->SetBinContent(611,0.08560381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(612,0.08427715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(613,0.08359468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(616,0.08565935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(617,0.08726081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(618,0.08655707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(619,0.08894335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(620,0.09321045);
   r2_12_vsDetaVsDphi_shft->SetBinContent(621,0.09691832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(622,0.09784496);
   r2_12_vsDetaVsDphi_shft->SetBinContent(623,0.09691832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(624,0.09321045);
   r2_12_vsDetaVsDphi_shft->SetBinContent(625,0.08894335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(626,0.08655707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(627,0.08726081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(628,0.08565935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(631,0.08704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(632,0.08693639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(633,0.08885252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(634,0.09031474);
   r2_12_vsDetaVsDphi_shft->SetBinContent(635,0.09489564);
   r2_12_vsDetaVsDphi_shft->SetBinContent(636,0.09782287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(637,0.09969324);
   r2_12_vsDetaVsDphi_shft->SetBinContent(638,0.09782287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(639,0.09489564);
   r2_12_vsDetaVsDphi_shft->SetBinContent(640,0.09031474);
   r2_12_vsDetaVsDphi_shft->SetBinContent(641,0.08885252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(642,0.08693639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(643,0.08704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(646,0.08892435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(647,0.08990717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(648,0.08978084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(649,0.09252924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(650,0.09632035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(651,0.09931646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(652,0.10085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(653,0.09931646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(654,0.09632035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(655,0.09252924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(656,0.08978084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(657,0.08990717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(658,0.08892435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(661,0.09033605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(662,0.09212068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(663,0.09149144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(664,0.09416905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(665,0.09802431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(666,0.1006661);
   r2_12_vsDetaVsDphi_shft->SetBinContent(667,0.102642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(668,0.1006661);
   r2_12_vsDetaVsDphi_shft->SetBinContent(669,0.09802431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(670,0.09416905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(671,0.09149144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(672,0.09212068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(673,0.09033605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(676,0.09258298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(677,0.09339029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(678,0.09428448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(679,0.09571093);
   r2_12_vsDetaVsDphi_shft->SetBinContent(680,0.09984886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(681,0.1024955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(682,0.1042945);
   r2_12_vsDetaVsDphi_shft->SetBinContent(683,0.1024955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(684,0.09984886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(685,0.09571093);
   r2_12_vsDetaVsDphi_shft->SetBinContent(686,0.09428448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(687,0.09339029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(688,0.09258298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(691,0.09613961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(692,0.09615985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(693,0.09588984);
   r2_12_vsDetaVsDphi_shft->SetBinContent(694,0.0979801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(695,0.1019959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(696,0.1042545);
   r2_12_vsDetaVsDphi_shft->SetBinContent(697,0.1061858);
   r2_12_vsDetaVsDphi_shft->SetBinContent(698,0.1042545);
   r2_12_vsDetaVsDphi_shft->SetBinContent(699,0.1019959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(700,0.0979801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(701,0.09588984);
   r2_12_vsDetaVsDphi_shft->SetBinContent(702,0.09615985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(703,0.09613961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(706,0.09865892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(707,0.09733025);
   r2_12_vsDetaVsDphi_shft->SetBinContent(708,0.09763196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(709,0.09988556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(710,0.1039175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(711,0.1063989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(712,0.107922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(713,0.1063989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(714,0.1039175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(715,0.09988556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(716,0.09763196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(717,0.09733025);
   r2_12_vsDetaVsDphi_shft->SetBinContent(718,0.09865892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(721,0.09889957);
   r2_12_vsDetaVsDphi_shft->SetBinContent(722,0.09992687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(723,0.09965933);
   r2_12_vsDetaVsDphi_shft->SetBinContent(724,0.1012348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(725,0.1055922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(726,0.1083647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(727,0.1095859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(728,0.1083647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(729,0.1055922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(730,0.1012348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(731,0.09965933);
   r2_12_vsDetaVsDphi_shft->SetBinContent(732,0.09992687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(733,0.09889957);
   r2_12_vsDetaVsDphi_shft->SetBinContent(736,0.1018838);
   r2_12_vsDetaVsDphi_shft->SetBinContent(737,0.101419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(738,0.1021086);
   r2_12_vsDetaVsDphi_shft->SetBinContent(739,0.103836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(740,0.1077894);
   r2_12_vsDetaVsDphi_shft->SetBinContent(741,0.1098667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(742,0.111391);
   r2_12_vsDetaVsDphi_shft->SetBinContent(743,0.1098667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(744,0.1077894);
   r2_12_vsDetaVsDphi_shft->SetBinContent(745,0.103836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(746,0.1021086);
   r2_12_vsDetaVsDphi_shft->SetBinContent(747,0.101419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(748,0.1018838);
   r2_12_vsDetaVsDphi_shft->SetBinContent(751,0.1032213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(752,0.1039974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(753,0.1029331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(754,0.1048986);
   r2_12_vsDetaVsDphi_shft->SetBinContent(755,0.1089203);
   r2_12_vsDetaVsDphi_shft->SetBinContent(756,0.1122255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(757,0.1125985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(758,0.1122255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(759,0.1089203);
   r2_12_vsDetaVsDphi_shft->SetBinContent(760,0.1048986);
   r2_12_vsDetaVsDphi_shft->SetBinContent(761,0.1029331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(762,0.1039974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(763,0.1032213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(766,0.1032303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(767,0.1045852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(768,0.1046158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(769,0.1066487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(770,0.1107311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(771,0.1131642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(772,0.1150227);
   r2_12_vsDetaVsDphi_shft->SetBinContent(773,0.1131642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(774,0.1107311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(775,0.1066487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(776,0.1046158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(777,0.1045852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(778,0.1032303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(781,0.105883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(782,0.1064781);
   r2_12_vsDetaVsDphi_shft->SetBinContent(783,0.1061323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(784,0.1079761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(785,0.1119853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(786,0.1140607);
   r2_12_vsDetaVsDphi_shft->SetBinContent(787,0.1161167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(788,0.1140607);
   r2_12_vsDetaVsDphi_shft->SetBinContent(789,0.1119853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(790,0.1079761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(791,0.1061323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(792,0.1064781);
   r2_12_vsDetaVsDphi_shft->SetBinContent(793,0.105883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(796,0.1074173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(797,0.106862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(798,0.1078331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(799,0.1086186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(800,0.1132556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(801,0.1155836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(802,0.1170952);
   r2_12_vsDetaVsDphi_shft->SetBinContent(803,0.1155836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(804,0.1132556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(805,0.1086186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(806,0.1078331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(807,0.106862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(808,0.1074173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(811,0.1075148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(812,0.1079014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(813,0.107736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(814,0.1094443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(815,0.1137977);
   r2_12_vsDetaVsDphi_shft->SetBinContent(816,0.1167513);
   r2_12_vsDetaVsDphi_shft->SetBinContent(817,0.1181367);
   r2_12_vsDetaVsDphi_shft->SetBinContent(818,0.1167513);
   r2_12_vsDetaVsDphi_shft->SetBinContent(819,0.1137977);
   r2_12_vsDetaVsDphi_shft->SetBinContent(820,0.1094443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(821,0.107736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(822,0.1079014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(823,0.1075148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(826,0.1043522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(827,0.1086353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(828,0.1090249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(829,0.1101007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(830,0.1143081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(831,0.1165553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(832,0.1183188);
   r2_12_vsDetaVsDphi_shft->SetBinContent(833,0.1165553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(834,0.1143081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(835,0.1101007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(836,0.1090249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(837,0.1086353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(838,0.1043522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(841,0.109949);
   r2_12_vsDetaVsDphi_shft->SetBinContent(842,0.1073818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(843,0.1077642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(844,0.109279);
   r2_12_vsDetaVsDphi_shft->SetBinContent(845,0.114519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(846,0.1170433);
   r2_12_vsDetaVsDphi_shft->SetBinContent(847,0.1187323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(848,0.1170433);
   r2_12_vsDetaVsDphi_shft->SetBinContent(849,0.114519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(850,0.109279);
   r2_12_vsDetaVsDphi_shft->SetBinContent(851,0.1077642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(852,0.1073818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(853,0.109949);
   r2_12_vsDetaVsDphi_shft->SetBinContent(856,0.1043522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(857,0.1086353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(858,0.1090249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(859,0.1101007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(860,0.1143081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(861,0.1165553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(862,0.1183188);
   r2_12_vsDetaVsDphi_shft->SetBinContent(863,0.1165553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(864,0.1143081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(865,0.1101007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(866,0.1090249);
   r2_12_vsDetaVsDphi_shft->SetBinContent(867,0.1086353);
   r2_12_vsDetaVsDphi_shft->SetBinContent(868,0.1043522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(871,0.1075148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(872,0.1079014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(873,0.107736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(874,0.1094443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(875,0.1137977);
   r2_12_vsDetaVsDphi_shft->SetBinContent(876,0.1167513);
   r2_12_vsDetaVsDphi_shft->SetBinContent(877,0.1181367);
   r2_12_vsDetaVsDphi_shft->SetBinContent(878,0.1167513);
   r2_12_vsDetaVsDphi_shft->SetBinContent(879,0.1137977);
   r2_12_vsDetaVsDphi_shft->SetBinContent(880,0.1094443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(881,0.107736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(882,0.1079014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(883,0.1075148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(886,0.1074173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(887,0.106862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(888,0.1078331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(889,0.1086186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(890,0.1132556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(891,0.1155836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(892,0.1170952);
   r2_12_vsDetaVsDphi_shft->SetBinContent(893,0.1155836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(894,0.1132556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(895,0.1086186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(896,0.1078331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(897,0.106862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(898,0.1074173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(901,0.105883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(902,0.1064781);
   r2_12_vsDetaVsDphi_shft->SetBinContent(903,0.1061323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(904,0.1079761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(905,0.1119853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(906,0.1140607);
   r2_12_vsDetaVsDphi_shft->SetBinContent(907,0.1161167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(908,0.1140607);
   r2_12_vsDetaVsDphi_shft->SetBinContent(909,0.1119853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(910,0.1079761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(911,0.1061323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(912,0.1064781);
   r2_12_vsDetaVsDphi_shft->SetBinContent(913,0.105883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(916,0.1032303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(917,0.1045852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(918,0.1046158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(919,0.1066487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(920,0.1107311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(921,0.1131642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(922,0.1150227);
   r2_12_vsDetaVsDphi_shft->SetBinContent(923,0.1131642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(924,0.1107311);
   r2_12_vsDetaVsDphi_shft->SetBinContent(925,0.1066487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(926,0.1046158);
   r2_12_vsDetaVsDphi_shft->SetBinContent(927,0.1045852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(928,0.1032303);
   r2_12_vsDetaVsDphi_shft->SetBinContent(931,0.1032213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(932,0.1039974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(933,0.1029331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(934,0.1048986);
   r2_12_vsDetaVsDphi_shft->SetBinContent(935,0.1089203);
   r2_12_vsDetaVsDphi_shft->SetBinContent(936,0.1122255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(937,0.1125985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(938,0.1122255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(939,0.1089203);
   r2_12_vsDetaVsDphi_shft->SetBinContent(940,0.1048986);
   r2_12_vsDetaVsDphi_shft->SetBinContent(941,0.1029331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(942,0.1039974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(943,0.1032213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(946,0.1018838);
   r2_12_vsDetaVsDphi_shft->SetBinContent(947,0.101419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(948,0.1021086);
   r2_12_vsDetaVsDphi_shft->SetBinContent(949,0.103836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(950,0.1077894);
   r2_12_vsDetaVsDphi_shft->SetBinContent(951,0.1098667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(952,0.111391);
   r2_12_vsDetaVsDphi_shft->SetBinContent(953,0.1098667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(954,0.1077894);
   r2_12_vsDetaVsDphi_shft->SetBinContent(955,0.103836);
   r2_12_vsDetaVsDphi_shft->SetBinContent(956,0.1021086);
   r2_12_vsDetaVsDphi_shft->SetBinContent(957,0.101419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(958,0.1018838);
   r2_12_vsDetaVsDphi_shft->SetBinContent(961,0.09889957);
   r2_12_vsDetaVsDphi_shft->SetBinContent(962,0.09992687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(963,0.09965933);
   r2_12_vsDetaVsDphi_shft->SetBinContent(964,0.1012348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(965,0.1055922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(966,0.1083647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(967,0.1095859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(968,0.1083647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(969,0.1055922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(970,0.1012348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(971,0.09965933);
   r2_12_vsDetaVsDphi_shft->SetBinContent(972,0.09992687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(973,0.09889957);
   r2_12_vsDetaVsDphi_shft->SetBinContent(976,0.09865892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(977,0.09733025);
   r2_12_vsDetaVsDphi_shft->SetBinContent(978,0.09763196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(979,0.09988556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(980,0.1039175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(981,0.1063989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(982,0.107922);
   r2_12_vsDetaVsDphi_shft->SetBinContent(983,0.1063989);
   r2_12_vsDetaVsDphi_shft->SetBinContent(984,0.1039175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(985,0.09988556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(986,0.09763196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(987,0.09733025);
   r2_12_vsDetaVsDphi_shft->SetBinContent(988,0.09865892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(991,0.09613961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(992,0.09615985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(993,0.09588984);
   r2_12_vsDetaVsDphi_shft->SetBinContent(994,0.0979801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(995,0.1019959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(996,0.1042545);
   r2_12_vsDetaVsDphi_shft->SetBinContent(997,0.1061858);
   r2_12_vsDetaVsDphi_shft->SetBinContent(998,0.1042545);
   r2_12_vsDetaVsDphi_shft->SetBinContent(999,0.1019959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1000,0.0979801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1001,0.09588984);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1002,0.09615985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1003,0.09613961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1006,0.09258298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1007,0.09339029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1008,0.09428448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1009,0.09571093);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1010,0.09984886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1011,0.1024955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1012,0.1042945);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1013,0.1024955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1014,0.09984886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1015,0.09571093);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1016,0.09428448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1017,0.09339029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1018,0.09258298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1021,0.09033605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1022,0.09212068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1023,0.09149144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1024,0.09416905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1025,0.09802431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1026,0.1006661);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1027,0.102642);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1028,0.1006661);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1029,0.09802431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1030,0.09416905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1031,0.09149144);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1032,0.09212068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1033,0.09033605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1036,0.08892435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1037,0.08990717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1038,0.08978084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1039,0.09252924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1040,0.09632035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1041,0.09931646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1042,0.10085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1043,0.09931646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1044,0.09632035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1045,0.09252924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1046,0.08978084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1047,0.08990717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1048,0.08892435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1051,0.08704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1052,0.08693639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1053,0.08885252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1054,0.09031474);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1055,0.09489564);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1056,0.09782287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1057,0.09969324);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1058,0.09782287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1059,0.09489564);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1060,0.09031474);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1061,0.08885252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1062,0.08693639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1063,0.08704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1066,0.08565935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1067,0.08726081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1068,0.08655707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1069,0.08894335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1070,0.09321045);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1071,0.09691832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1072,0.09784496);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1073,0.09691832);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1074,0.09321045);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1075,0.08894335);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1076,0.08655707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1077,0.08726081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1078,0.08565935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1081,0.08359468);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1082,0.08427715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1083,0.08560381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1084,0.08727732);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1085,0.09234818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1086,0.09587879);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1087,0.09757026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1088,0.09587879);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1089,0.09234818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1090,0.08727732);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1091,0.08560381);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1092,0.08427715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1093,0.08359468);
   r2_12_vsDetaVsDphi_shft->SetBinError(16,0.0005090943);
   r2_12_vsDetaVsDphi_shft->SetBinError(17,0.0002951299);
   r2_12_vsDetaVsDphi_shft->SetBinError(18,0.0002315047);
   r2_12_vsDetaVsDphi_shft->SetBinError(19,0.0001971406);
   r2_12_vsDetaVsDphi_shft->SetBinError(20,0.0001749957);
   r2_12_vsDetaVsDphi_shft->SetBinError(21,0.0001589809);
   r2_12_vsDetaVsDphi_shft->SetBinError(22,0.0001714368);
   r2_12_vsDetaVsDphi_shft->SetBinError(23,0.0001589809);
   r2_12_vsDetaVsDphi_shft->SetBinError(24,0.0001749957);
   r2_12_vsDetaVsDphi_shft->SetBinError(25,0.0001971406);
   r2_12_vsDetaVsDphi_shft->SetBinError(26,0.0002315047);
   r2_12_vsDetaVsDphi_shft->SetBinError(27,0.0002951299);
   r2_12_vsDetaVsDphi_shft->SetBinError(28,0.0005090943);
   r2_12_vsDetaVsDphi_shft->SetBinError(31,0.0005090076);
   r2_12_vsDetaVsDphi_shft->SetBinError(32,0.0002950899);
   r2_12_vsDetaVsDphi_shft->SetBinError(33,0.000231393);
   r2_12_vsDetaVsDphi_shft->SetBinError(34,0.0001970507);
   r2_12_vsDetaVsDphi_shft->SetBinError(35,0.0001749817);
   r2_12_vsDetaVsDphi_shft->SetBinError(36,0.0001589979);
   r2_12_vsDetaVsDphi_shft->SetBinError(37,0.0001714562);
   r2_12_vsDetaVsDphi_shft->SetBinError(38,0.0001589979);
   r2_12_vsDetaVsDphi_shft->SetBinError(39,0.0001749817);
   r2_12_vsDetaVsDphi_shft->SetBinError(40,0.0001970507);
   r2_12_vsDetaVsDphi_shft->SetBinError(41,0.000231393);
   r2_12_vsDetaVsDphi_shft->SetBinError(42,0.0002950899);
   r2_12_vsDetaVsDphi_shft->SetBinError(43,0.0005090076);
   r2_12_vsDetaVsDphi_shft->SetBinError(46,0.0005085455);
   r2_12_vsDetaVsDphi_shft->SetBinError(47,0.0002949529);
   r2_12_vsDetaVsDphi_shft->SetBinError(48,0.0002312777);
   r2_12_vsDetaVsDphi_shft->SetBinError(49,0.0001970157);
   r2_12_vsDetaVsDphi_shft->SetBinError(50,0.0001749399);
   r2_12_vsDetaVsDphi_shft->SetBinError(51,0.0001590314);
   r2_12_vsDetaVsDphi_shft->SetBinError(52,0.0001715003);
   r2_12_vsDetaVsDphi_shft->SetBinError(53,0.0001590314);
   r2_12_vsDetaVsDphi_shft->SetBinError(54,0.0001749399);
   r2_12_vsDetaVsDphi_shft->SetBinError(55,0.0001970157);
   r2_12_vsDetaVsDphi_shft->SetBinError(56,0.0002312777);
   r2_12_vsDetaVsDphi_shft->SetBinError(57,0.0002949529);
   r2_12_vsDetaVsDphi_shft->SetBinError(58,0.0005085455);
   r2_12_vsDetaVsDphi_shft->SetBinError(61,0.0005077759);
   r2_12_vsDetaVsDphi_shft->SetBinError(62,0.0002948981);
   r2_12_vsDetaVsDphi_shft->SetBinError(63,0.0002312237);
   r2_12_vsDetaVsDphi_shft->SetBinError(64,0.0001970181);
   r2_12_vsDetaVsDphi_shft->SetBinError(65,0.0001749867);
   r2_12_vsDetaVsDphi_shft->SetBinError(66,0.0001591012);
   r2_12_vsDetaVsDphi_shft->SetBinError(67,0.0001715792);
   r2_12_vsDetaVsDphi_shft->SetBinError(68,0.0001591012);
   r2_12_vsDetaVsDphi_shft->SetBinError(69,0.0001749867);
   r2_12_vsDetaVsDphi_shft->SetBinError(70,0.0001970181);
   r2_12_vsDetaVsDphi_shft->SetBinError(71,0.0002312237);
   r2_12_vsDetaVsDphi_shft->SetBinError(72,0.0002948981);
   r2_12_vsDetaVsDphi_shft->SetBinError(73,0.0005077759);
   r2_12_vsDetaVsDphi_shft->SetBinError(76,0.0005079243);
   r2_12_vsDetaVsDphi_shft->SetBinError(77,0.0002946666);
   r2_12_vsDetaVsDphi_shft->SetBinError(78,0.0002312132);
   r2_12_vsDetaVsDphi_shft->SetBinError(79,0.0001969808);
   r2_12_vsDetaVsDphi_shft->SetBinError(80,0.0001750462);
   r2_12_vsDetaVsDphi_shft->SetBinError(81,0.000159205);
   r2_12_vsDetaVsDphi_shft->SetBinError(82,0.0001717854);
   r2_12_vsDetaVsDphi_shft->SetBinError(83,0.000159205);
   r2_12_vsDetaVsDphi_shft->SetBinError(84,0.0001750462);
   r2_12_vsDetaVsDphi_shft->SetBinError(85,0.0001969808);
   r2_12_vsDetaVsDphi_shft->SetBinError(86,0.0002312132);
   r2_12_vsDetaVsDphi_shft->SetBinError(87,0.0002946666);
   r2_12_vsDetaVsDphi_shft->SetBinError(88,0.0005079243);
   r2_12_vsDetaVsDphi_shft->SetBinError(91,0.000507934);
   r2_12_vsDetaVsDphi_shft->SetBinError(92,0.0002946543);
   r2_12_vsDetaVsDphi_shft->SetBinError(93,0.000231181);
   r2_12_vsDetaVsDphi_shft->SetBinError(94,0.0001970492);
   r2_12_vsDetaVsDphi_shft->SetBinError(95,0.0001751807);
   r2_12_vsDetaVsDphi_shft->SetBinError(96,0.000159402);
   r2_12_vsDetaVsDphi_shft->SetBinError(97,0.000172017);
   r2_12_vsDetaVsDphi_shft->SetBinError(98,0.000159402);
   r2_12_vsDetaVsDphi_shft->SetBinError(99,0.0001751807);
   r2_12_vsDetaVsDphi_shft->SetBinError(100,0.0001970492);
   r2_12_vsDetaVsDphi_shft->SetBinError(101,0.000231181);
   r2_12_vsDetaVsDphi_shft->SetBinError(102,0.0002946543);
   r2_12_vsDetaVsDphi_shft->SetBinError(103,0.000507934);
   r2_12_vsDetaVsDphi_shft->SetBinError(106,0.0005079788);
   r2_12_vsDetaVsDphi_shft->SetBinError(107,0.0002947181);
   r2_12_vsDetaVsDphi_shft->SetBinError(108,0.000231309);
   r2_12_vsDetaVsDphi_shft->SetBinError(109,0.0001971633);
   r2_12_vsDetaVsDphi_shft->SetBinError(110,0.0001753569);
   r2_12_vsDetaVsDphi_shft->SetBinError(111,0.0001596093);
   r2_12_vsDetaVsDphi_shft->SetBinError(112,0.0001722452);
   r2_12_vsDetaVsDphi_shft->SetBinError(113,0.0001596093);
   r2_12_vsDetaVsDphi_shft->SetBinError(114,0.0001753569);
   r2_12_vsDetaVsDphi_shft->SetBinError(115,0.0001971633);
   r2_12_vsDetaVsDphi_shft->SetBinError(116,0.000231309);
   r2_12_vsDetaVsDphi_shft->SetBinError(117,0.0002947181);
   r2_12_vsDetaVsDphi_shft->SetBinError(118,0.0005079788);
   r2_12_vsDetaVsDphi_shft->SetBinError(121,0.0005079211);
   r2_12_vsDetaVsDphi_shft->SetBinError(122,0.00029462);
   r2_12_vsDetaVsDphi_shft->SetBinError(123,0.0002312779);
   r2_12_vsDetaVsDphi_shft->SetBinError(124,0.0001972365);
   r2_12_vsDetaVsDphi_shft->SetBinError(125,0.0001755112);
   r2_12_vsDetaVsDphi_shft->SetBinError(126,0.0001598531);
   r2_12_vsDetaVsDphi_shft->SetBinError(127,0.0001726323);
   r2_12_vsDetaVsDphi_shft->SetBinError(128,0.0001598531);
   r2_12_vsDetaVsDphi_shft->SetBinError(129,0.0001755112);
   r2_12_vsDetaVsDphi_shft->SetBinError(130,0.0001972365);
   r2_12_vsDetaVsDphi_shft->SetBinError(131,0.0002312779);
   r2_12_vsDetaVsDphi_shft->SetBinError(132,0.00029462);
   r2_12_vsDetaVsDphi_shft->SetBinError(133,0.0005079211);
   r2_12_vsDetaVsDphi_shft->SetBinError(136,0.0005079938);
   r2_12_vsDetaVsDphi_shft->SetBinError(137,0.000294754);
   r2_12_vsDetaVsDphi_shft->SetBinError(138,0.0002313522);
   r2_12_vsDetaVsDphi_shft->SetBinError(139,0.0001974058);
   r2_12_vsDetaVsDphi_shft->SetBinError(140,0.0001758053);
   r2_12_vsDetaVsDphi_shft->SetBinError(141,0.0001602454);
   r2_12_vsDetaVsDphi_shft->SetBinError(142,0.0001730483);
   r2_12_vsDetaVsDphi_shft->SetBinError(143,0.0001602454);
   r2_12_vsDetaVsDphi_shft->SetBinError(144,0.0001758053);
   r2_12_vsDetaVsDphi_shft->SetBinError(145,0.0001974058);
   r2_12_vsDetaVsDphi_shft->SetBinError(146,0.0002313522);
   r2_12_vsDetaVsDphi_shft->SetBinError(147,0.000294754);
   r2_12_vsDetaVsDphi_shft->SetBinError(148,0.0005079938);
   r2_12_vsDetaVsDphi_shft->SetBinError(151,0.0005074222);
   r2_12_vsDetaVsDphi_shft->SetBinError(152,0.0002947587);
   r2_12_vsDetaVsDphi_shft->SetBinError(153,0.000231472);
   r2_12_vsDetaVsDphi_shft->SetBinError(154,0.0001976154);
   r2_12_vsDetaVsDphi_shft->SetBinError(155,0.0001760577);
   r2_12_vsDetaVsDphi_shft->SetBinError(156,0.0001606689);
   r2_12_vsDetaVsDphi_shft->SetBinError(157,0.000173646);
   r2_12_vsDetaVsDphi_shft->SetBinError(158,0.0001606689);
   r2_12_vsDetaVsDphi_shft->SetBinError(159,0.0001760577);
   r2_12_vsDetaVsDphi_shft->SetBinError(160,0.0001976154);
   r2_12_vsDetaVsDphi_shft->SetBinError(161,0.000231472);
   r2_12_vsDetaVsDphi_shft->SetBinError(162,0.0002947587);
   r2_12_vsDetaVsDphi_shft->SetBinError(163,0.0005074222);
   r2_12_vsDetaVsDphi_shft->SetBinError(166,0.0005078281);
   r2_12_vsDetaVsDphi_shft->SetBinError(167,0.0002948962);
   r2_12_vsDetaVsDphi_shft->SetBinError(168,0.0002315618);
   r2_12_vsDetaVsDphi_shft->SetBinError(169,0.000197822);
   r2_12_vsDetaVsDphi_shft->SetBinError(170,0.0001763748);
   r2_12_vsDetaVsDphi_shft->SetBinError(171,0.0001611391);
   r2_12_vsDetaVsDphi_shft->SetBinError(172,0.0001742535);
   r2_12_vsDetaVsDphi_shft->SetBinError(173,0.0001611391);
   r2_12_vsDetaVsDphi_shft->SetBinError(174,0.0001763748);
   r2_12_vsDetaVsDphi_shft->SetBinError(175,0.000197822);
   r2_12_vsDetaVsDphi_shft->SetBinError(176,0.0002315618);
   r2_12_vsDetaVsDphi_shft->SetBinError(177,0.0002948962);
   r2_12_vsDetaVsDphi_shft->SetBinError(178,0.0005078281);
   r2_12_vsDetaVsDphi_shft->SetBinError(181,0.0005080362);
   r2_12_vsDetaVsDphi_shft->SetBinError(182,0.0002950001);
   r2_12_vsDetaVsDphi_shft->SetBinError(183,0.0002317013);
   r2_12_vsDetaVsDphi_shft->SetBinError(184,0.0001980168);
   r2_12_vsDetaVsDphi_shft->SetBinError(185,0.000176797);
   r2_12_vsDetaVsDphi_shft->SetBinError(186,0.0001617026);
   r2_12_vsDetaVsDphi_shft->SetBinError(187,0.000174965);
   r2_12_vsDetaVsDphi_shft->SetBinError(188,0.0001617026);
   r2_12_vsDetaVsDphi_shft->SetBinError(189,0.000176797);
   r2_12_vsDetaVsDphi_shft->SetBinError(190,0.0001980168);
   r2_12_vsDetaVsDphi_shft->SetBinError(191,0.0002317013);
   r2_12_vsDetaVsDphi_shft->SetBinError(192,0.0002950001);
   r2_12_vsDetaVsDphi_shft->SetBinError(193,0.0005080362);
   r2_12_vsDetaVsDphi_shft->SetBinError(196,0.0005079021);
   r2_12_vsDetaVsDphi_shft->SetBinError(197,0.0002949336);
   r2_12_vsDetaVsDphi_shft->SetBinError(198,0.0002318113);
   r2_12_vsDetaVsDphi_shft->SetBinError(199,0.0001982762);
   r2_12_vsDetaVsDphi_shft->SetBinError(200,0.0001771922);
   r2_12_vsDetaVsDphi_shft->SetBinError(201,0.0001623699);
   r2_12_vsDetaVsDphi_shft->SetBinError(202,0.0001758978);
   r2_12_vsDetaVsDphi_shft->SetBinError(203,0.0001623699);
   r2_12_vsDetaVsDphi_shft->SetBinError(204,0.0001771922);
   r2_12_vsDetaVsDphi_shft->SetBinError(205,0.0001982762);
   r2_12_vsDetaVsDphi_shft->SetBinError(206,0.0002318113);
   r2_12_vsDetaVsDphi_shft->SetBinError(207,0.0002949336);
   r2_12_vsDetaVsDphi_shft->SetBinError(208,0.0005079021);
   r2_12_vsDetaVsDphi_shft->SetBinError(211,0.0005079537);
   r2_12_vsDetaVsDphi_shft->SetBinError(212,0.0002952776);
   r2_12_vsDetaVsDphi_shft->SetBinError(213,0.0002319718);
   r2_12_vsDetaVsDphi_shft->SetBinError(214,0.0001985015);
   r2_12_vsDetaVsDphi_shft->SetBinError(215,0.0001776294);
   r2_12_vsDetaVsDphi_shft->SetBinError(216,0.0001630632);
   r2_12_vsDetaVsDphi_shft->SetBinError(217,0.000176916);
   r2_12_vsDetaVsDphi_shft->SetBinError(218,0.0001630632);
   r2_12_vsDetaVsDphi_shft->SetBinError(219,0.0001776294);
   r2_12_vsDetaVsDphi_shft->SetBinError(220,0.0001985015);
   r2_12_vsDetaVsDphi_shft->SetBinError(221,0.0002319718);
   r2_12_vsDetaVsDphi_shft->SetBinError(222,0.0002952776);
   r2_12_vsDetaVsDphi_shft->SetBinError(223,0.0005079537);
   r2_12_vsDetaVsDphi_shft->SetBinError(226,0.000508301);
   r2_12_vsDetaVsDphi_shft->SetBinError(227,0.0002951573);
   r2_12_vsDetaVsDphi_shft->SetBinError(228,0.0002321015);
   r2_12_vsDetaVsDphi_shft->SetBinError(229,0.0001987257);
   r2_12_vsDetaVsDphi_shft->SetBinError(230,0.0001780647);
   r2_12_vsDetaVsDphi_shft->SetBinError(231,0.0001638377);
   r2_12_vsDetaVsDphi_shft->SetBinError(232,0.0001780541);
   r2_12_vsDetaVsDphi_shft->SetBinError(233,0.0001638377);
   r2_12_vsDetaVsDphi_shft->SetBinError(234,0.0001780647);
   r2_12_vsDetaVsDphi_shft->SetBinError(235,0.0001987257);
   r2_12_vsDetaVsDphi_shft->SetBinError(236,0.0002321015);
   r2_12_vsDetaVsDphi_shft->SetBinError(237,0.0002951573);
   r2_12_vsDetaVsDphi_shft->SetBinError(238,0.000508301);
   r2_12_vsDetaVsDphi_shft->SetBinError(241,0.0005078046);
   r2_12_vsDetaVsDphi_shft->SetBinError(242,0.0002953179);
   r2_12_vsDetaVsDphi_shft->SetBinError(243,0.0002321861);
   r2_12_vsDetaVsDphi_shft->SetBinError(244,0.0001989501);
   r2_12_vsDetaVsDphi_shft->SetBinError(245,0.0001784534);
   r2_12_vsDetaVsDphi_shft->SetBinError(246,0.0001646706);
   r2_12_vsDetaVsDphi_shft->SetBinError(247,0.0001795393);
   r2_12_vsDetaVsDphi_shft->SetBinError(248,0.0001646706);
   r2_12_vsDetaVsDphi_shft->SetBinError(249,0.0001784534);
   r2_12_vsDetaVsDphi_shft->SetBinError(250,0.0001989501);
   r2_12_vsDetaVsDphi_shft->SetBinError(251,0.0002321861);
   r2_12_vsDetaVsDphi_shft->SetBinError(252,0.0002953179);
   r2_12_vsDetaVsDphi_shft->SetBinError(253,0.0005078046);
   r2_12_vsDetaVsDphi_shft->SetBinError(256,0.000508507);
   r2_12_vsDetaVsDphi_shft->SetBinError(257,0.0002953487);
   r2_12_vsDetaVsDphi_shft->SetBinError(258,0.0002323463);
   r2_12_vsDetaVsDphi_shft->SetBinError(259,0.0001991296);
   r2_12_vsDetaVsDphi_shft->SetBinError(260,0.0001788266);
   r2_12_vsDetaVsDphi_shft->SetBinError(261,0.0001654915);
   r2_12_vsDetaVsDphi_shft->SetBinError(262,0.0001813524);
   r2_12_vsDetaVsDphi_shft->SetBinError(263,0.0001654915);
   r2_12_vsDetaVsDphi_shft->SetBinError(264,0.0001788266);
   r2_12_vsDetaVsDphi_shft->SetBinError(265,0.0001991296);
   r2_12_vsDetaVsDphi_shft->SetBinError(266,0.0002323463);
   r2_12_vsDetaVsDphi_shft->SetBinError(267,0.0002953487);
   r2_12_vsDetaVsDphi_shft->SetBinError(268,0.000508507);
   r2_12_vsDetaVsDphi_shft->SetBinError(271,0.0005086245);
   r2_12_vsDetaVsDphi_shft->SetBinError(272,0.0002955401);
   r2_12_vsDetaVsDphi_shft->SetBinError(273,0.0002323899);
   r2_12_vsDetaVsDphi_shft->SetBinError(274,0.000199229);
   r2_12_vsDetaVsDphi_shft->SetBinError(275,0.0001791356);
   r2_12_vsDetaVsDphi_shft->SetBinError(276,0.000166293);
   r2_12_vsDetaVsDphi_shft->SetBinError(277,0.0001832624);
   r2_12_vsDetaVsDphi_shft->SetBinError(278,0.000166293);
   r2_12_vsDetaVsDphi_shft->SetBinError(279,0.0001791356);
   r2_12_vsDetaVsDphi_shft->SetBinError(280,0.000199229);
   r2_12_vsDetaVsDphi_shft->SetBinError(281,0.0002323899);
   r2_12_vsDetaVsDphi_shft->SetBinError(282,0.0002955401);
   r2_12_vsDetaVsDphi_shft->SetBinError(283,0.0005086245);
   r2_12_vsDetaVsDphi_shft->SetBinError(286,0.0005089602);
   r2_12_vsDetaVsDphi_shft->SetBinError(287,0.0002954903);
   r2_12_vsDetaVsDphi_shft->SetBinError(288,0.0002324563);
   r2_12_vsDetaVsDphi_shft->SetBinError(289,0.0001992845);
   r2_12_vsDetaVsDphi_shft->SetBinError(290,0.0001792604);
   r2_12_vsDetaVsDphi_shft->SetBinError(291,0.0001668857);
   r2_12_vsDetaVsDphi_shft->SetBinError(292,0.0001619702);
   r2_12_vsDetaVsDphi_shft->SetBinError(293,0.0001668857);
   r2_12_vsDetaVsDphi_shft->SetBinError(294,0.0001792604);
   r2_12_vsDetaVsDphi_shft->SetBinError(295,0.0001992845);
   r2_12_vsDetaVsDphi_shft->SetBinError(296,0.0002324563);
   r2_12_vsDetaVsDphi_shft->SetBinError(297,0.0002954903);
   r2_12_vsDetaVsDphi_shft->SetBinError(298,0.0005089602);
   r2_12_vsDetaVsDphi_shft->SetBinError(301,0.0007194895);
   r2_12_vsDetaVsDphi_shft->SetBinError(302,0.0004177546);
   r2_12_vsDetaVsDphi_shft->SetBinError(303,0.0003287863);
   r2_12_vsDetaVsDphi_shft->SetBinError(304,0.0002818308);
   r2_12_vsDetaVsDphi_shft->SetBinError(305,0.0002536369);
   r2_12_vsDetaVsDphi_shft->SetBinError(306,0.0002363196);
   r2_12_vsDetaVsDphi_shft->SetBinError(307,0.0001619702);
   r2_12_vsDetaVsDphi_shft->SetBinError(308,0.0002363196);
   r2_12_vsDetaVsDphi_shft->SetBinError(309,0.0002536369);
   r2_12_vsDetaVsDphi_shft->SetBinError(310,0.0002818308);
   r2_12_vsDetaVsDphi_shft->SetBinError(311,0.0003287863);
   r2_12_vsDetaVsDphi_shft->SetBinError(312,0.0004177546);
   r2_12_vsDetaVsDphi_shft->SetBinError(313,0.0007194895);
   r2_12_vsDetaVsDphi_shft->SetBinError(316,0.0005089602);
   r2_12_vsDetaVsDphi_shft->SetBinError(317,0.0002954903);
   r2_12_vsDetaVsDphi_shft->SetBinError(318,0.0002324563);
   r2_12_vsDetaVsDphi_shft->SetBinError(319,0.0001992845);
   r2_12_vsDetaVsDphi_shft->SetBinError(320,0.0001792604);
   r2_12_vsDetaVsDphi_shft->SetBinError(321,0.0001668857);
   r2_12_vsDetaVsDphi_shft->SetBinError(322,0.0001619702);
   r2_12_vsDetaVsDphi_shft->SetBinError(323,0.0001668857);
   r2_12_vsDetaVsDphi_shft->SetBinError(324,0.0001792604);
   r2_12_vsDetaVsDphi_shft->SetBinError(325,0.0001992845);
   r2_12_vsDetaVsDphi_shft->SetBinError(326,0.0002324563);
   r2_12_vsDetaVsDphi_shft->SetBinError(327,0.0002954903);
   r2_12_vsDetaVsDphi_shft->SetBinError(328,0.0005089602);
   r2_12_vsDetaVsDphi_shft->SetBinError(331,0.0005086245);
   r2_12_vsDetaVsDphi_shft->SetBinError(332,0.0002955401);
   r2_12_vsDetaVsDphi_shft->SetBinError(333,0.0002323899);
   r2_12_vsDetaVsDphi_shft->SetBinError(334,0.000199229);
   r2_12_vsDetaVsDphi_shft->SetBinError(335,0.0001791356);
   r2_12_vsDetaVsDphi_shft->SetBinError(336,0.000166293);
   r2_12_vsDetaVsDphi_shft->SetBinError(337,0.0001832624);
   r2_12_vsDetaVsDphi_shft->SetBinError(338,0.000166293);
   r2_12_vsDetaVsDphi_shft->SetBinError(339,0.0001791356);
   r2_12_vsDetaVsDphi_shft->SetBinError(340,0.000199229);
   r2_12_vsDetaVsDphi_shft->SetBinError(341,0.0002323899);
   r2_12_vsDetaVsDphi_shft->SetBinError(342,0.0002955401);
   r2_12_vsDetaVsDphi_shft->SetBinError(343,0.0005086245);
   r2_12_vsDetaVsDphi_shft->SetBinError(346,0.000508507);
   r2_12_vsDetaVsDphi_shft->SetBinError(347,0.0002953487);
   r2_12_vsDetaVsDphi_shft->SetBinError(348,0.0002323463);
   r2_12_vsDetaVsDphi_shft->SetBinError(349,0.0001991296);
   r2_12_vsDetaVsDphi_shft->SetBinError(350,0.0001788266);
   r2_12_vsDetaVsDphi_shft->SetBinError(351,0.0001654915);
   r2_12_vsDetaVsDphi_shft->SetBinError(352,0.0001813524);
   r2_12_vsDetaVsDphi_shft->SetBinError(353,0.0001654915);
   r2_12_vsDetaVsDphi_shft->SetBinError(354,0.0001788266);
   r2_12_vsDetaVsDphi_shft->SetBinError(355,0.0001991296);
   r2_12_vsDetaVsDphi_shft->SetBinError(356,0.0002323463);
   r2_12_vsDetaVsDphi_shft->SetBinError(357,0.0002953487);
   r2_12_vsDetaVsDphi_shft->SetBinError(358,0.000508507);
   r2_12_vsDetaVsDphi_shft->SetBinError(361,0.0005078046);
   r2_12_vsDetaVsDphi_shft->SetBinError(362,0.0002953179);
   r2_12_vsDetaVsDphi_shft->SetBinError(363,0.0002321861);
   r2_12_vsDetaVsDphi_shft->SetBinError(364,0.0001989501);
   r2_12_vsDetaVsDphi_shft->SetBinError(365,0.0001784534);
   r2_12_vsDetaVsDphi_shft->SetBinError(366,0.0001646706);
   r2_12_vsDetaVsDphi_shft->SetBinError(367,0.0001795393);
   r2_12_vsDetaVsDphi_shft->SetBinError(368,0.0001646706);
   r2_12_vsDetaVsDphi_shft->SetBinError(369,0.0001784534);
   r2_12_vsDetaVsDphi_shft->SetBinError(370,0.0001989501);
   r2_12_vsDetaVsDphi_shft->SetBinError(371,0.0002321861);
   r2_12_vsDetaVsDphi_shft->SetBinError(372,0.0002953179);
   r2_12_vsDetaVsDphi_shft->SetBinError(373,0.0005078046);
   r2_12_vsDetaVsDphi_shft->SetBinError(376,0.000508301);
   r2_12_vsDetaVsDphi_shft->SetBinError(377,0.0002951573);
   r2_12_vsDetaVsDphi_shft->SetBinError(378,0.0002321015);
   r2_12_vsDetaVsDphi_shft->SetBinError(379,0.0001987257);
   r2_12_vsDetaVsDphi_shft->SetBinError(380,0.0001780647);
   r2_12_vsDetaVsDphi_shft->SetBinError(381,0.0001638377);
   r2_12_vsDetaVsDphi_shft->SetBinError(382,0.0001780541);
   r2_12_vsDetaVsDphi_shft->SetBinError(383,0.0001638377);
   r2_12_vsDetaVsDphi_shft->SetBinError(384,0.0001780647);
   r2_12_vsDetaVsDphi_shft->SetBinError(385,0.0001987257);
   r2_12_vsDetaVsDphi_shft->SetBinError(386,0.0002321015);
   r2_12_vsDetaVsDphi_shft->SetBinError(387,0.0002951573);
   r2_12_vsDetaVsDphi_shft->SetBinError(388,0.000508301);
   r2_12_vsDetaVsDphi_shft->SetBinError(391,0.0005079537);
   r2_12_vsDetaVsDphi_shft->SetBinError(392,0.0002952776);
   r2_12_vsDetaVsDphi_shft->SetBinError(393,0.0002319718);
   r2_12_vsDetaVsDphi_shft->SetBinError(394,0.0001985015);
   r2_12_vsDetaVsDphi_shft->SetBinError(395,0.0001776294);
   r2_12_vsDetaVsDphi_shft->SetBinError(396,0.0001630632);
   r2_12_vsDetaVsDphi_shft->SetBinError(397,0.000176916);
   r2_12_vsDetaVsDphi_shft->SetBinError(398,0.0001630632);
   r2_12_vsDetaVsDphi_shft->SetBinError(399,0.0001776294);
   r2_12_vsDetaVsDphi_shft->SetBinError(400,0.0001985015);
   r2_12_vsDetaVsDphi_shft->SetBinError(401,0.0002319718);
   r2_12_vsDetaVsDphi_shft->SetBinError(402,0.0002952776);
   r2_12_vsDetaVsDphi_shft->SetBinError(403,0.0005079537);
   r2_12_vsDetaVsDphi_shft->SetBinError(406,0.0005079021);
   r2_12_vsDetaVsDphi_shft->SetBinError(407,0.0002949336);
   r2_12_vsDetaVsDphi_shft->SetBinError(408,0.0002318113);
   r2_12_vsDetaVsDphi_shft->SetBinError(409,0.0001982762);
   r2_12_vsDetaVsDphi_shft->SetBinError(410,0.0001771922);
   r2_12_vsDetaVsDphi_shft->SetBinError(411,0.0001623699);
   r2_12_vsDetaVsDphi_shft->SetBinError(412,0.0001758978);
   r2_12_vsDetaVsDphi_shft->SetBinError(413,0.0001623699);
   r2_12_vsDetaVsDphi_shft->SetBinError(414,0.0001771922);
   r2_12_vsDetaVsDphi_shft->SetBinError(415,0.0001982762);
   r2_12_vsDetaVsDphi_shft->SetBinError(416,0.0002318113);
   r2_12_vsDetaVsDphi_shft->SetBinError(417,0.0002949336);
   r2_12_vsDetaVsDphi_shft->SetBinError(418,0.0005079021);
   r2_12_vsDetaVsDphi_shft->SetBinError(421,0.0005080362);
   r2_12_vsDetaVsDphi_shft->SetBinError(422,0.0002950001);
   r2_12_vsDetaVsDphi_shft->SetBinError(423,0.0002317013);
   r2_12_vsDetaVsDphi_shft->SetBinError(424,0.0001980168);
   r2_12_vsDetaVsDphi_shft->SetBinError(425,0.000176797);
   r2_12_vsDetaVsDphi_shft->SetBinError(426,0.0001617026);
   r2_12_vsDetaVsDphi_shft->SetBinError(427,0.000174965);
   r2_12_vsDetaVsDphi_shft->SetBinError(428,0.0001617026);
   r2_12_vsDetaVsDphi_shft->SetBinError(429,0.000176797);
   r2_12_vsDetaVsDphi_shft->SetBinError(430,0.0001980168);
   r2_12_vsDetaVsDphi_shft->SetBinError(431,0.0002317013);
   r2_12_vsDetaVsDphi_shft->SetBinError(432,0.0002950001);
   r2_12_vsDetaVsDphi_shft->SetBinError(433,0.0005080362);
   r2_12_vsDetaVsDphi_shft->SetBinError(436,0.0005078281);
   r2_12_vsDetaVsDphi_shft->SetBinError(437,0.0002948962);
   r2_12_vsDetaVsDphi_shft->SetBinError(438,0.0002315618);
   r2_12_vsDetaVsDphi_shft->SetBinError(439,0.000197822);
   r2_12_vsDetaVsDphi_shft->SetBinError(440,0.0001763748);
   r2_12_vsDetaVsDphi_shft->SetBinError(441,0.0001611391);
   r2_12_vsDetaVsDphi_shft->SetBinError(442,0.0001742535);
   r2_12_vsDetaVsDphi_shft->SetBinError(443,0.0001611391);
   r2_12_vsDetaVsDphi_shft->SetBinError(444,0.0001763748);
   r2_12_vsDetaVsDphi_shft->SetBinError(445,0.000197822);
   r2_12_vsDetaVsDphi_shft->SetBinError(446,0.0002315618);
   r2_12_vsDetaVsDphi_shft->SetBinError(447,0.0002948962);
   r2_12_vsDetaVsDphi_shft->SetBinError(448,0.0005078281);
   r2_12_vsDetaVsDphi_shft->SetBinError(451,0.0005074222);
   r2_12_vsDetaVsDphi_shft->SetBinError(452,0.0002947587);
   r2_12_vsDetaVsDphi_shft->SetBinError(453,0.000231472);
   r2_12_vsDetaVsDphi_shft->SetBinError(454,0.0001976154);
   r2_12_vsDetaVsDphi_shft->SetBinError(455,0.0001760577);
   r2_12_vsDetaVsDphi_shft->SetBinError(456,0.0001606689);
   r2_12_vsDetaVsDphi_shft->SetBinError(457,0.000173646);
   r2_12_vsDetaVsDphi_shft->SetBinError(458,0.0001606689);
   r2_12_vsDetaVsDphi_shft->SetBinError(459,0.0001760577);
   r2_12_vsDetaVsDphi_shft->SetBinError(460,0.0001976154);
   r2_12_vsDetaVsDphi_shft->SetBinError(461,0.000231472);
   r2_12_vsDetaVsDphi_shft->SetBinError(462,0.0002947587);
   r2_12_vsDetaVsDphi_shft->SetBinError(463,0.0005074222);
   r2_12_vsDetaVsDphi_shft->SetBinError(466,0.0005079938);
   r2_12_vsDetaVsDphi_shft->SetBinError(467,0.000294754);
   r2_12_vsDetaVsDphi_shft->SetBinError(468,0.0002313522);
   r2_12_vsDetaVsDphi_shft->SetBinError(469,0.0001974058);
   r2_12_vsDetaVsDphi_shft->SetBinError(470,0.0001758053);
   r2_12_vsDetaVsDphi_shft->SetBinError(471,0.0001602454);
   r2_12_vsDetaVsDphi_shft->SetBinError(472,0.0001730483);
   r2_12_vsDetaVsDphi_shft->SetBinError(473,0.0001602454);
   r2_12_vsDetaVsDphi_shft->SetBinError(474,0.0001758053);
   r2_12_vsDetaVsDphi_shft->SetBinError(475,0.0001974058);
   r2_12_vsDetaVsDphi_shft->SetBinError(476,0.0002313522);
   r2_12_vsDetaVsDphi_shft->SetBinError(477,0.000294754);
   r2_12_vsDetaVsDphi_shft->SetBinError(478,0.0005079938);
   r2_12_vsDetaVsDphi_shft->SetBinError(481,0.0005079211);
   r2_12_vsDetaVsDphi_shft->SetBinError(482,0.00029462);
   r2_12_vsDetaVsDphi_shft->SetBinError(483,0.0002312779);
   r2_12_vsDetaVsDphi_shft->SetBinError(484,0.0001972365);
   r2_12_vsDetaVsDphi_shft->SetBinError(485,0.0001755112);
   r2_12_vsDetaVsDphi_shft->SetBinError(486,0.0001598531);
   r2_12_vsDetaVsDphi_shft->SetBinError(487,0.0001726323);
   r2_12_vsDetaVsDphi_shft->SetBinError(488,0.0001598531);
   r2_12_vsDetaVsDphi_shft->SetBinError(489,0.0001755112);
   r2_12_vsDetaVsDphi_shft->SetBinError(490,0.0001972365);
   r2_12_vsDetaVsDphi_shft->SetBinError(491,0.0002312779);
   r2_12_vsDetaVsDphi_shft->SetBinError(492,0.00029462);
   r2_12_vsDetaVsDphi_shft->SetBinError(493,0.0005079211);
   r2_12_vsDetaVsDphi_shft->SetBinError(496,0.0005079788);
   r2_12_vsDetaVsDphi_shft->SetBinError(497,0.0002947181);
   r2_12_vsDetaVsDphi_shft->SetBinError(498,0.000231309);
   r2_12_vsDetaVsDphi_shft->SetBinError(499,0.0001971633);
   r2_12_vsDetaVsDphi_shft->SetBinError(500,0.0001753569);
   r2_12_vsDetaVsDphi_shft->SetBinError(501,0.0001596093);
   r2_12_vsDetaVsDphi_shft->SetBinError(502,0.0001722452);
   r2_12_vsDetaVsDphi_shft->SetBinError(503,0.0001596093);
   r2_12_vsDetaVsDphi_shft->SetBinError(504,0.0001753569);
   r2_12_vsDetaVsDphi_shft->SetBinError(505,0.0001971633);
   r2_12_vsDetaVsDphi_shft->SetBinError(506,0.000231309);
   r2_12_vsDetaVsDphi_shft->SetBinError(507,0.0002947181);
   r2_12_vsDetaVsDphi_shft->SetBinError(508,0.0005079788);
   r2_12_vsDetaVsDphi_shft->SetBinError(511,0.000507934);
   r2_12_vsDetaVsDphi_shft->SetBinError(512,0.0002946543);
   r2_12_vsDetaVsDphi_shft->SetBinError(513,0.000231181);
   r2_12_vsDetaVsDphi_shft->SetBinError(514,0.0001970492);
   r2_12_vsDetaVsDphi_shft->SetBinError(515,0.0001751807);
   r2_12_vsDetaVsDphi_shft->SetBinError(516,0.000159402);
   r2_12_vsDetaVsDphi_shft->SetBinError(517,0.000172017);
   r2_12_vsDetaVsDphi_shft->SetBinError(518,0.000159402);
   r2_12_vsDetaVsDphi_shft->SetBinError(519,0.0001751807);
   r2_12_vsDetaVsDphi_shft->SetBinError(520,0.0001970492);
   r2_12_vsDetaVsDphi_shft->SetBinError(521,0.000231181);
   r2_12_vsDetaVsDphi_shft->SetBinError(522,0.0002946543);
   r2_12_vsDetaVsDphi_shft->SetBinError(523,0.000507934);
   r2_12_vsDetaVsDphi_shft->SetBinError(526,0.0005079243);
   r2_12_vsDetaVsDphi_shft->SetBinError(527,0.0002946666);
   r2_12_vsDetaVsDphi_shft->SetBinError(528,0.0002312132);
   r2_12_vsDetaVsDphi_shft->SetBinError(529,0.0001969808);
   r2_12_vsDetaVsDphi_shft->SetBinError(530,0.0001750462);
   r2_12_vsDetaVsDphi_shft->SetBinError(531,0.000159205);
   r2_12_vsDetaVsDphi_shft->SetBinError(532,0.0001717854);
   r2_12_vsDetaVsDphi_shft->SetBinError(533,0.000159205);
   r2_12_vsDetaVsDphi_shft->SetBinError(534,0.0001750462);
   r2_12_vsDetaVsDphi_shft->SetBinError(535,0.0001969808);
   r2_12_vsDetaVsDphi_shft->SetBinError(536,0.0002312132);
   r2_12_vsDetaVsDphi_shft->SetBinError(537,0.0002946666);
   r2_12_vsDetaVsDphi_shft->SetBinError(538,0.0005079243);
   r2_12_vsDetaVsDphi_shft->SetBinError(541,0.0005077759);
   r2_12_vsDetaVsDphi_shft->SetBinError(542,0.0002948981);
   r2_12_vsDetaVsDphi_shft->SetBinError(543,0.0002312237);
   r2_12_vsDetaVsDphi_shft->SetBinError(544,0.0001970181);
   r2_12_vsDetaVsDphi_shft->SetBinError(545,0.0001749867);
   r2_12_vsDetaVsDphi_shft->SetBinError(546,0.0001591012);
   r2_12_vsDetaVsDphi_shft->SetBinError(547,0.0001715792);
   r2_12_vsDetaVsDphi_shft->SetBinError(548,0.0001591012);
   r2_12_vsDetaVsDphi_shft->SetBinError(549,0.0001749867);
   r2_12_vsDetaVsDphi_shft->SetBinError(550,0.0001970181);
   r2_12_vsDetaVsDphi_shft->SetBinError(551,0.0002312237);
   r2_12_vsDetaVsDphi_shft->SetBinError(552,0.0002948981);
   r2_12_vsDetaVsDphi_shft->SetBinError(553,0.0005077759);
   r2_12_vsDetaVsDphi_shft->SetBinError(556,0.0005085455);
   r2_12_vsDetaVsDphi_shft->SetBinError(557,0.0002949529);
   r2_12_vsDetaVsDphi_shft->SetBinError(558,0.0002312777);
   r2_12_vsDetaVsDphi_shft->SetBinError(559,0.0001970157);
   r2_12_vsDetaVsDphi_shft->SetBinError(560,0.0001749399);
   r2_12_vsDetaVsDphi_shft->SetBinError(561,0.0001590314);
   r2_12_vsDetaVsDphi_shft->SetBinError(562,0.0001715003);
   r2_12_vsDetaVsDphi_shft->SetBinError(563,0.0001590314);
   r2_12_vsDetaVsDphi_shft->SetBinError(564,0.0001749399);
   r2_12_vsDetaVsDphi_shft->SetBinError(565,0.0001970157);
   r2_12_vsDetaVsDphi_shft->SetBinError(566,0.0002312777);
   r2_12_vsDetaVsDphi_shft->SetBinError(567,0.0002949529);
   r2_12_vsDetaVsDphi_shft->SetBinError(568,0.0005085455);
   r2_12_vsDetaVsDphi_shft->SetBinError(571,0.0005090076);
   r2_12_vsDetaVsDphi_shft->SetBinError(572,0.0002950899);
   r2_12_vsDetaVsDphi_shft->SetBinError(573,0.000231393);
   r2_12_vsDetaVsDphi_shft->SetBinError(574,0.0001970507);
   r2_12_vsDetaVsDphi_shft->SetBinError(575,0.0001749817);
   r2_12_vsDetaVsDphi_shft->SetBinError(576,0.0001589979);
   r2_12_vsDetaVsDphi_shft->SetBinError(577,0.0001714562);
   r2_12_vsDetaVsDphi_shft->SetBinError(578,0.0001589979);
   r2_12_vsDetaVsDphi_shft->SetBinError(579,0.0001749817);
   r2_12_vsDetaVsDphi_shft->SetBinError(580,0.0001970507);
   r2_12_vsDetaVsDphi_shft->SetBinError(581,0.000231393);
   r2_12_vsDetaVsDphi_shft->SetBinError(582,0.0002950899);
   r2_12_vsDetaVsDphi_shft->SetBinError(583,0.0005090076);
   r2_12_vsDetaVsDphi_shft->SetBinError(586,0.0005090943);
   r2_12_vsDetaVsDphi_shft->SetBinError(587,0.0002951299);
   r2_12_vsDetaVsDphi_shft->SetBinError(588,0.0002315047);
   r2_12_vsDetaVsDphi_shft->SetBinError(589,0.0001971406);
   r2_12_vsDetaVsDphi_shft->SetBinError(590,0.0001749957);
   r2_12_vsDetaVsDphi_shft->SetBinError(591,0.0001589809);
   r2_12_vsDetaVsDphi_shft->SetBinError(592,0.0001714368);
   r2_12_vsDetaVsDphi_shft->SetBinError(593,0.0001589809);
   r2_12_vsDetaVsDphi_shft->SetBinError(594,0.0001749957);
   r2_12_vsDetaVsDphi_shft->SetBinError(595,0.0001971406);
   r2_12_vsDetaVsDphi_shft->SetBinError(596,0.0002315047);
   r2_12_vsDetaVsDphi_shft->SetBinError(597,0.0002951299);
   r2_12_vsDetaVsDphi_shft->SetBinError(598,0.0005090943);
   r2_12_vsDetaVsDphi_shft->SetBinError(601,0.0005090737);
   r2_12_vsDetaVsDphi_shft->SetBinError(602,0.0002953721);
   r2_12_vsDetaVsDphi_shft->SetBinError(603,0.0002316785);
   r2_12_vsDetaVsDphi_shft->SetBinError(604,0.000197226);
   r2_12_vsDetaVsDphi_shft->SetBinError(605,0.0001750512);
   r2_12_vsDetaVsDphi_shft->SetBinError(606,0.0001590308);
   r2_12_vsDetaVsDphi_shft->SetBinError(607,0.0001714726);
   r2_12_vsDetaVsDphi_shft->SetBinError(608,0.0001590308);
   r2_12_vsDetaVsDphi_shft->SetBinError(609,0.0001750512);
   r2_12_vsDetaVsDphi_shft->SetBinError(610,0.000197226);
   r2_12_vsDetaVsDphi_shft->SetBinError(611,0.0002316785);
   r2_12_vsDetaVsDphi_shft->SetBinError(612,0.0002953721);
   r2_12_vsDetaVsDphi_shft->SetBinError(613,0.0005090737);
   r2_12_vsDetaVsDphi_shft->SetBinError(616,0.0005096086);
   r2_12_vsDetaVsDphi_shft->SetBinError(617,0.0002957832);
   r2_12_vsDetaVsDphi_shft->SetBinError(618,0.0002317841);
   r2_12_vsDetaVsDphi_shft->SetBinError(619,0.000197382);
   r2_12_vsDetaVsDphi_shft->SetBinError(620,0.0001751224);
   r2_12_vsDetaVsDphi_shft->SetBinError(621,0.000159107);
   r2_12_vsDetaVsDphi_shft->SetBinError(622,0.0001715007);
   r2_12_vsDetaVsDphi_shft->SetBinError(623,0.000159107);
   r2_12_vsDetaVsDphi_shft->SetBinError(624,0.0001751224);
   r2_12_vsDetaVsDphi_shft->SetBinError(625,0.000197382);
   r2_12_vsDetaVsDphi_shft->SetBinError(626,0.0002317841);
   r2_12_vsDetaVsDphi_shft->SetBinError(627,0.0002957832);
   r2_12_vsDetaVsDphi_shft->SetBinError(628,0.0005096086);
   r2_12_vsDetaVsDphi_shft->SetBinError(631,0.0005100506);
   r2_12_vsDetaVsDphi_shft->SetBinError(632,0.0002957264);
   r2_12_vsDetaVsDphi_shft->SetBinError(633,0.0002320221);
   r2_12_vsDetaVsDphi_shft->SetBinError(634,0.0001975057);
   r2_12_vsDetaVsDphi_shft->SetBinError(635,0.0001752593);
   r2_12_vsDetaVsDphi_shft->SetBinError(636,0.0001591736);
   r2_12_vsDetaVsDphi_shft->SetBinError(637,0.0001716163);
   r2_12_vsDetaVsDphi_shft->SetBinError(638,0.0001591736);
   r2_12_vsDetaVsDphi_shft->SetBinError(639,0.0001752593);
   r2_12_vsDetaVsDphi_shft->SetBinError(640,0.0001975057);
   r2_12_vsDetaVsDphi_shft->SetBinError(641,0.0002320221);
   r2_12_vsDetaVsDphi_shft->SetBinError(642,0.0002957264);
   r2_12_vsDetaVsDphi_shft->SetBinError(643,0.0005100506);
   r2_12_vsDetaVsDphi_shft->SetBinError(646,0.0005101555);
   r2_12_vsDetaVsDphi_shft->SetBinError(647,0.0002961283);
   r2_12_vsDetaVsDphi_shft->SetBinError(648,0.0002321306);
   r2_12_vsDetaVsDphi_shft->SetBinError(649,0.0001977111);
   r2_12_vsDetaVsDphi_shft->SetBinError(650,0.0001753755);
   r2_12_vsDetaVsDphi_shft->SetBinError(651,0.0001592834);
   r2_12_vsDetaVsDphi_shft->SetBinError(652,0.000171712);
   r2_12_vsDetaVsDphi_shft->SetBinError(653,0.0001592834);
   r2_12_vsDetaVsDphi_shft->SetBinError(654,0.0001753755);
   r2_12_vsDetaVsDphi_shft->SetBinError(655,0.0001977111);
   r2_12_vsDetaVsDphi_shft->SetBinError(656,0.0002321306);
   r2_12_vsDetaVsDphi_shft->SetBinError(657,0.0002961283);
   r2_12_vsDetaVsDphi_shft->SetBinError(658,0.0005101555);
   r2_12_vsDetaVsDphi_shft->SetBinError(661,0.0005107205);
   r2_12_vsDetaVsDphi_shft->SetBinError(662,0.0002964422);
   r2_12_vsDetaVsDphi_shft->SetBinError(663,0.0002323207);
   r2_12_vsDetaVsDphi_shft->SetBinError(664,0.0001978617);
   r2_12_vsDetaVsDphi_shft->SetBinError(665,0.0001755115);
   r2_12_vsDetaVsDphi_shft->SetBinError(666,0.0001593828);
   r2_12_vsDetaVsDphi_shft->SetBinError(667,0.0001718525);
   r2_12_vsDetaVsDphi_shft->SetBinError(668,0.0001593828);
   r2_12_vsDetaVsDphi_shft->SetBinError(669,0.0001755115);
   r2_12_vsDetaVsDphi_shft->SetBinError(670,0.0001978617);
   r2_12_vsDetaVsDphi_shft->SetBinError(671,0.0002323207);
   r2_12_vsDetaVsDphi_shft->SetBinError(672,0.0002964422);
   r2_12_vsDetaVsDphi_shft->SetBinError(673,0.0005107205);
   r2_12_vsDetaVsDphi_shft->SetBinError(676,0.0005113345);
   r2_12_vsDetaVsDphi_shft->SetBinError(677,0.0002966214);
   r2_12_vsDetaVsDphi_shft->SetBinError(678,0.0002326191);
   r2_12_vsDetaVsDphi_shft->SetBinError(679,0.0001980017);
   r2_12_vsDetaVsDphi_shft->SetBinError(680,0.0001756611);
   r2_12_vsDetaVsDphi_shft->SetBinError(681,0.0001595183);
   r2_12_vsDetaVsDphi_shft->SetBinError(682,0.0001719902);
   r2_12_vsDetaVsDphi_shft->SetBinError(683,0.0001595183);
   r2_12_vsDetaVsDphi_shft->SetBinError(684,0.0001756611);
   r2_12_vsDetaVsDphi_shft->SetBinError(685,0.0001980017);
   r2_12_vsDetaVsDphi_shft->SetBinError(686,0.0002326191);
   r2_12_vsDetaVsDphi_shft->SetBinError(687,0.0002966214);
   r2_12_vsDetaVsDphi_shft->SetBinError(688,0.0005113345);
   r2_12_vsDetaVsDphi_shft->SetBinError(691,0.000512283);
   r2_12_vsDetaVsDphi_shft->SetBinError(692,0.0002970155);
   r2_12_vsDetaVsDphi_shft->SetBinError(693,0.0002327854);
   r2_12_vsDetaVsDphi_shft->SetBinError(694,0.0001982096);
   r2_12_vsDetaVsDphi_shft->SetBinError(695,0.0001758344);
   r2_12_vsDetaVsDphi_shft->SetBinError(696,0.0001596465);
   r2_12_vsDetaVsDphi_shft->SetBinError(697,0.0001721502);
   r2_12_vsDetaVsDphi_shft->SetBinError(698,0.0001596465);
   r2_12_vsDetaVsDphi_shft->SetBinError(699,0.0001758344);
   r2_12_vsDetaVsDphi_shft->SetBinError(700,0.0001982096);
   r2_12_vsDetaVsDphi_shft->SetBinError(701,0.0002327854);
   r2_12_vsDetaVsDphi_shft->SetBinError(702,0.0002970155);
   r2_12_vsDetaVsDphi_shft->SetBinError(703,0.000512283);
   r2_12_vsDetaVsDphi_shft->SetBinError(706,0.0005128682);
   r2_12_vsDetaVsDphi_shft->SetBinError(707,0.0002971479);
   r2_12_vsDetaVsDphi_shft->SetBinError(708,0.0002329801);
   r2_12_vsDetaVsDphi_shft->SetBinError(709,0.0001983833);
   r2_12_vsDetaVsDphi_shft->SetBinError(710,0.0001759899);
   r2_12_vsDetaVsDphi_shft->SetBinError(711,0.0001598047);
   r2_12_vsDetaVsDphi_shft->SetBinError(712,0.0001722781);
   r2_12_vsDetaVsDphi_shft->SetBinError(713,0.0001598047);
   r2_12_vsDetaVsDphi_shft->SetBinError(714,0.0001759899);
   r2_12_vsDetaVsDphi_shft->SetBinError(715,0.0001983833);
   r2_12_vsDetaVsDphi_shft->SetBinError(716,0.0002329801);
   r2_12_vsDetaVsDphi_shft->SetBinError(717,0.0002971479);
   r2_12_vsDetaVsDphi_shft->SetBinError(718,0.0005128682);
   r2_12_vsDetaVsDphi_shft->SetBinError(721,0.0005129398);
   r2_12_vsDetaVsDphi_shft->SetBinError(722,0.0002975089);
   r2_12_vsDetaVsDphi_shft->SetBinError(723,0.0002332015);
   r2_12_vsDetaVsDphi_shft->SetBinError(724,0.0001985078);
   r2_12_vsDetaVsDphi_shft->SetBinError(725,0.0001761275);
   r2_12_vsDetaVsDphi_shft->SetBinError(726,0.0001599481);
   r2_12_vsDetaVsDphi_shft->SetBinError(727,0.0001724119);
   r2_12_vsDetaVsDphi_shft->SetBinError(728,0.0001599481);
   r2_12_vsDetaVsDphi_shft->SetBinError(729,0.0001761275);
   r2_12_vsDetaVsDphi_shft->SetBinError(730,0.0001985078);
   r2_12_vsDetaVsDphi_shft->SetBinError(731,0.0002332015);
   r2_12_vsDetaVsDphi_shft->SetBinError(732,0.0002975089);
   r2_12_vsDetaVsDphi_shft->SetBinError(733,0.0005129398);
   r2_12_vsDetaVsDphi_shft->SetBinError(736,0.0005135165);
   r2_12_vsDetaVsDphi_shft->SetBinError(737,0.0002977312);
   r2_12_vsDetaVsDphi_shft->SetBinError(738,0.0002334612);
   r2_12_vsDetaVsDphi_shft->SetBinError(739,0.0001987498);
   r2_12_vsDetaVsDphi_shft->SetBinError(740,0.0001763041);
   r2_12_vsDetaVsDphi_shft->SetBinError(741,0.0001600572);
   r2_12_vsDetaVsDphi_shft->SetBinError(742,0.0001725441);
   r2_12_vsDetaVsDphi_shft->SetBinError(743,0.0001600572);
   r2_12_vsDetaVsDphi_shft->SetBinError(744,0.0001763041);
   r2_12_vsDetaVsDphi_shft->SetBinError(745,0.0001987498);
   r2_12_vsDetaVsDphi_shft->SetBinError(746,0.0002334612);
   r2_12_vsDetaVsDphi_shft->SetBinError(747,0.0002977312);
   r2_12_vsDetaVsDphi_shft->SetBinError(748,0.0005135165);
   r2_12_vsDetaVsDphi_shft->SetBinError(751,0.0005141149);
   r2_12_vsDetaVsDphi_shft->SetBinError(752,0.0002980938);
   r2_12_vsDetaVsDphi_shft->SetBinError(753,0.0002335507);
   r2_12_vsDetaVsDphi_shft->SetBinError(754,0.0001988425);
   r2_12_vsDetaVsDphi_shft->SetBinError(755,0.0001763936);
   r2_12_vsDetaVsDphi_shft->SetBinError(756,0.0001602302);
   r2_12_vsDetaVsDphi_shft->SetBinError(757,0.0001726346);
   r2_12_vsDetaVsDphi_shft->SetBinError(758,0.0001602302);
   r2_12_vsDetaVsDphi_shft->SetBinError(759,0.0001763936);
   r2_12_vsDetaVsDphi_shft->SetBinError(760,0.0001988425);
   r2_12_vsDetaVsDphi_shft->SetBinError(761,0.0002335507);
   r2_12_vsDetaVsDphi_shft->SetBinError(762,0.0002980938);
   r2_12_vsDetaVsDphi_shft->SetBinError(763,0.0005141149);
   r2_12_vsDetaVsDphi_shft->SetBinError(766,0.0005138012);
   r2_12_vsDetaVsDphi_shft->SetBinError(767,0.0002981514);
   r2_12_vsDetaVsDphi_shft->SetBinError(768,0.0002337243);
   r2_12_vsDetaVsDphi_shft->SetBinError(769,0.0001990015);
   r2_12_vsDetaVsDphi_shft->SetBinError(770,0.0001765412);
   r2_12_vsDetaVsDphi_shft->SetBinError(771,0.0001602991);
   r2_12_vsDetaVsDphi_shft->SetBinError(772,0.0001728425);
   r2_12_vsDetaVsDphi_shft->SetBinError(773,0.0001602991);
   r2_12_vsDetaVsDphi_shft->SetBinError(774,0.0001765412);
   r2_12_vsDetaVsDphi_shft->SetBinError(775,0.0001990015);
   r2_12_vsDetaVsDphi_shft->SetBinError(776,0.0002337243);
   r2_12_vsDetaVsDphi_shft->SetBinError(777,0.0002981514);
   r2_12_vsDetaVsDphi_shft->SetBinError(778,0.0005138012);
   r2_12_vsDetaVsDphi_shft->SetBinError(781,0.0005143896);
   r2_12_vsDetaVsDphi_shft->SetBinError(782,0.0002984257);
   r2_12_vsDetaVsDphi_shft->SetBinError(783,0.0002338903);
   r2_12_vsDetaVsDphi_shft->SetBinError(784,0.0001991218);
   r2_12_vsDetaVsDphi_shft->SetBinError(785,0.0001766423);
   r2_12_vsDetaVsDphi_shft->SetBinError(786,0.0001603638);
   r2_12_vsDetaVsDphi_shft->SetBinError(787,0.000172929);
   r2_12_vsDetaVsDphi_shft->SetBinError(788,0.0001603638);
   r2_12_vsDetaVsDphi_shft->SetBinError(789,0.0001766423);
   r2_12_vsDetaVsDphi_shft->SetBinError(790,0.0001991218);
   r2_12_vsDetaVsDphi_shft->SetBinError(791,0.0002338903);
   r2_12_vsDetaVsDphi_shft->SetBinError(792,0.0002984257);
   r2_12_vsDetaVsDphi_shft->SetBinError(793,0.0005143896);
   r2_12_vsDetaVsDphi_shft->SetBinError(796,0.0005146613);
   r2_12_vsDetaVsDphi_shft->SetBinError(797,0.0002984549);
   r2_12_vsDetaVsDphi_shft->SetBinError(798,0.0002340741);
   r2_12_vsDetaVsDphi_shft->SetBinError(799,0.0001991805);
   r2_12_vsDetaVsDphi_shft->SetBinError(800,0.0001767447);
   r2_12_vsDetaVsDphi_shft->SetBinError(801,0.0001604761);
   r2_12_vsDetaVsDphi_shft->SetBinError(802,0.000172996);
   r2_12_vsDetaVsDphi_shft->SetBinError(803,0.0001604761);
   r2_12_vsDetaVsDphi_shft->SetBinError(804,0.0001767447);
   r2_12_vsDetaVsDphi_shft->SetBinError(805,0.0001991805);
   r2_12_vsDetaVsDphi_shft->SetBinError(806,0.0002340741);
   r2_12_vsDetaVsDphi_shft->SetBinError(807,0.0002984549);
   r2_12_vsDetaVsDphi_shft->SetBinError(808,0.0005146613);
   r2_12_vsDetaVsDphi_shft->SetBinError(811,0.0005146741);
   r2_12_vsDetaVsDphi_shft->SetBinError(812,0.0002986104);
   r2_12_vsDetaVsDphi_shft->SetBinError(813,0.0002340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(814,0.0001992561);
   r2_12_vsDetaVsDphi_shft->SetBinError(815,0.0001767897);
   r2_12_vsDetaVsDphi_shft->SetBinError(816,0.0001605588);
   r2_12_vsDetaVsDphi_shft->SetBinError(817,0.0001730771);
   r2_12_vsDetaVsDphi_shft->SetBinError(818,0.0001605588);
   r2_12_vsDetaVsDphi_shft->SetBinError(819,0.0001767897);
   r2_12_vsDetaVsDphi_shft->SetBinError(820,0.0001992561);
   r2_12_vsDetaVsDphi_shft->SetBinError(821,0.0002340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(822,0.0002986104);
   r2_12_vsDetaVsDphi_shft->SetBinError(823,0.0005146741);
   r2_12_vsDetaVsDphi_shft->SetBinError(826,0.0005139046);
   r2_12_vsDetaVsDphi_shft->SetBinError(827,0.0002987111);
   r2_12_vsDetaVsDphi_shft->SetBinError(828,0.0002341939);
   r2_12_vsDetaVsDphi_shft->SetBinError(829,0.0001993154);
   r2_12_vsDetaVsDphi_shft->SetBinError(830,0.0001768281);
   r2_12_vsDetaVsDphi_shft->SetBinError(831,0.0001605463);
   r2_12_vsDetaVsDphi_shft->SetBinError(832,0.0001730926);
   r2_12_vsDetaVsDphi_shft->SetBinError(833,0.0001605463);
   r2_12_vsDetaVsDphi_shft->SetBinError(834,0.0001768281);
   r2_12_vsDetaVsDphi_shft->SetBinError(835,0.0001993154);
   r2_12_vsDetaVsDphi_shft->SetBinError(836,0.0002341939);
   r2_12_vsDetaVsDphi_shft->SetBinError(837,0.0002987111);
   r2_12_vsDetaVsDphi_shft->SetBinError(838,0.0005139046);
   r2_12_vsDetaVsDphi_shft->SetBinError(841,0.0007293269);
   r2_12_vsDetaVsDphi_shft->SetBinError(842,0.0004221646);
   r2_12_vsDetaVsDphi_shft->SetBinError(843,0.000331016);
   r2_12_vsDetaVsDphi_shft->SetBinError(844,0.0002817704);
   r2_12_vsDetaVsDphi_shft->SetBinError(845,0.000250095);
   r2_12_vsDetaVsDphi_shft->SetBinError(846,0.0002270985);
   r2_12_vsDetaVsDphi_shft->SetBinError(847,0.0002448416);
   r2_12_vsDetaVsDphi_shft->SetBinError(848,0.0002270985);
   r2_12_vsDetaVsDphi_shft->SetBinError(849,0.000250095);
   r2_12_vsDetaVsDphi_shft->SetBinError(850,0.0002817704);
   r2_12_vsDetaVsDphi_shft->SetBinError(851,0.000331016);
   r2_12_vsDetaVsDphi_shft->SetBinError(852,0.0004221646);
   r2_12_vsDetaVsDphi_shft->SetBinError(853,0.0007293269);
   r2_12_vsDetaVsDphi_shft->SetBinError(856,0.0005139046);
   r2_12_vsDetaVsDphi_shft->SetBinError(857,0.0002987111);
   r2_12_vsDetaVsDphi_shft->SetBinError(858,0.0002341939);
   r2_12_vsDetaVsDphi_shft->SetBinError(859,0.0001993154);
   r2_12_vsDetaVsDphi_shft->SetBinError(860,0.0001768281);
   r2_12_vsDetaVsDphi_shft->SetBinError(861,0.0001605463);
   r2_12_vsDetaVsDphi_shft->SetBinError(862,0.0001730926);
   r2_12_vsDetaVsDphi_shft->SetBinError(863,0.0001605463);
   r2_12_vsDetaVsDphi_shft->SetBinError(864,0.0001768281);
   r2_12_vsDetaVsDphi_shft->SetBinError(865,0.0001993154);
   r2_12_vsDetaVsDphi_shft->SetBinError(866,0.0002341939);
   r2_12_vsDetaVsDphi_shft->SetBinError(867,0.0002987111);
   r2_12_vsDetaVsDphi_shft->SetBinError(868,0.0005139046);
   r2_12_vsDetaVsDphi_shft->SetBinError(871,0.0005146741);
   r2_12_vsDetaVsDphi_shft->SetBinError(872,0.0002986104);
   r2_12_vsDetaVsDphi_shft->SetBinError(873,0.0002340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(874,0.0001992561);
   r2_12_vsDetaVsDphi_shft->SetBinError(875,0.0001767897);
   r2_12_vsDetaVsDphi_shft->SetBinError(876,0.0001605588);
   r2_12_vsDetaVsDphi_shft->SetBinError(877,0.0001730771);
   r2_12_vsDetaVsDphi_shft->SetBinError(878,0.0001605588);
   r2_12_vsDetaVsDphi_shft->SetBinError(879,0.0001767897);
   r2_12_vsDetaVsDphi_shft->SetBinError(880,0.0001992561);
   r2_12_vsDetaVsDphi_shft->SetBinError(881,0.0002340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(882,0.0002986104);
   r2_12_vsDetaVsDphi_shft->SetBinError(883,0.0005146741);
   r2_12_vsDetaVsDphi_shft->SetBinError(886,0.0005146613);
   r2_12_vsDetaVsDphi_shft->SetBinError(887,0.0002984549);
   r2_12_vsDetaVsDphi_shft->SetBinError(888,0.0002340741);
   r2_12_vsDetaVsDphi_shft->SetBinError(889,0.0001991805);
   r2_12_vsDetaVsDphi_shft->SetBinError(890,0.0001767447);
   r2_12_vsDetaVsDphi_shft->SetBinError(891,0.0001604761);
   r2_12_vsDetaVsDphi_shft->SetBinError(892,0.000172996);
   r2_12_vsDetaVsDphi_shft->SetBinError(893,0.0001604761);
   r2_12_vsDetaVsDphi_shft->SetBinError(894,0.0001767447);
   r2_12_vsDetaVsDphi_shft->SetBinError(895,0.0001991805);
   r2_12_vsDetaVsDphi_shft->SetBinError(896,0.0002340741);
   r2_12_vsDetaVsDphi_shft->SetBinError(897,0.0002984549);
   r2_12_vsDetaVsDphi_shft->SetBinError(898,0.0005146613);
   r2_12_vsDetaVsDphi_shft->SetBinError(901,0.0005143896);
   r2_12_vsDetaVsDphi_shft->SetBinError(902,0.0002984257);
   r2_12_vsDetaVsDphi_shft->SetBinError(903,0.0002338903);
   r2_12_vsDetaVsDphi_shft->SetBinError(904,0.0001991218);
   r2_12_vsDetaVsDphi_shft->SetBinError(905,0.0001766423);
   r2_12_vsDetaVsDphi_shft->SetBinError(906,0.0001603638);
   r2_12_vsDetaVsDphi_shft->SetBinError(907,0.000172929);
   r2_12_vsDetaVsDphi_shft->SetBinError(908,0.0001603638);
   r2_12_vsDetaVsDphi_shft->SetBinError(909,0.0001766423);
   r2_12_vsDetaVsDphi_shft->SetBinError(910,0.0001991218);
   r2_12_vsDetaVsDphi_shft->SetBinError(911,0.0002338903);
   r2_12_vsDetaVsDphi_shft->SetBinError(912,0.0002984257);
   r2_12_vsDetaVsDphi_shft->SetBinError(913,0.0005143896);
   r2_12_vsDetaVsDphi_shft->SetBinError(916,0.0005138012);
   r2_12_vsDetaVsDphi_shft->SetBinError(917,0.0002981514);
   r2_12_vsDetaVsDphi_shft->SetBinError(918,0.0002337243);
   r2_12_vsDetaVsDphi_shft->SetBinError(919,0.0001990015);
   r2_12_vsDetaVsDphi_shft->SetBinError(920,0.0001765412);
   r2_12_vsDetaVsDphi_shft->SetBinError(921,0.0001602991);
   r2_12_vsDetaVsDphi_shft->SetBinError(922,0.0001728425);
   r2_12_vsDetaVsDphi_shft->SetBinError(923,0.0001602991);
   r2_12_vsDetaVsDphi_shft->SetBinError(924,0.0001765412);
   r2_12_vsDetaVsDphi_shft->SetBinError(925,0.0001990015);
   r2_12_vsDetaVsDphi_shft->SetBinError(926,0.0002337243);
   r2_12_vsDetaVsDphi_shft->SetBinError(927,0.0002981514);
   r2_12_vsDetaVsDphi_shft->SetBinError(928,0.0005138012);
   r2_12_vsDetaVsDphi_shft->SetBinError(931,0.0005141149);
   r2_12_vsDetaVsDphi_shft->SetBinError(932,0.0002980938);
   r2_12_vsDetaVsDphi_shft->SetBinError(933,0.0002335507);
   r2_12_vsDetaVsDphi_shft->SetBinError(934,0.0001988425);
   r2_12_vsDetaVsDphi_shft->SetBinError(935,0.0001763936);
   r2_12_vsDetaVsDphi_shft->SetBinError(936,0.0001602302);
   r2_12_vsDetaVsDphi_shft->SetBinError(937,0.0001726346);
   r2_12_vsDetaVsDphi_shft->SetBinError(938,0.0001602302);
   r2_12_vsDetaVsDphi_shft->SetBinError(939,0.0001763936);
   r2_12_vsDetaVsDphi_shft->SetBinError(940,0.0001988425);
   r2_12_vsDetaVsDphi_shft->SetBinError(941,0.0002335507);
   r2_12_vsDetaVsDphi_shft->SetBinError(942,0.0002980938);
   r2_12_vsDetaVsDphi_shft->SetBinError(943,0.0005141149);
   r2_12_vsDetaVsDphi_shft->SetBinError(946,0.0005135165);
   r2_12_vsDetaVsDphi_shft->SetBinError(947,0.0002977312);
   r2_12_vsDetaVsDphi_shft->SetBinError(948,0.0002334612);
   r2_12_vsDetaVsDphi_shft->SetBinError(949,0.0001987498);
   r2_12_vsDetaVsDphi_shft->SetBinError(950,0.0001763041);
   r2_12_vsDetaVsDphi_shft->SetBinError(951,0.0001600572);
   r2_12_vsDetaVsDphi_shft->SetBinError(952,0.0001725441);
   r2_12_vsDetaVsDphi_shft->SetBinError(953,0.0001600572);
   r2_12_vsDetaVsDphi_shft->SetBinError(954,0.0001763041);
   r2_12_vsDetaVsDphi_shft->SetBinError(955,0.0001987498);
   r2_12_vsDetaVsDphi_shft->SetBinError(956,0.0002334612);
   r2_12_vsDetaVsDphi_shft->SetBinError(957,0.0002977312);
   r2_12_vsDetaVsDphi_shft->SetBinError(958,0.0005135165);
   r2_12_vsDetaVsDphi_shft->SetBinError(961,0.0005129398);
   r2_12_vsDetaVsDphi_shft->SetBinError(962,0.0002975089);
   r2_12_vsDetaVsDphi_shft->SetBinError(963,0.0002332015);
   r2_12_vsDetaVsDphi_shft->SetBinError(964,0.0001985078);
   r2_12_vsDetaVsDphi_shft->SetBinError(965,0.0001761275);
   r2_12_vsDetaVsDphi_shft->SetBinError(966,0.0001599481);
   r2_12_vsDetaVsDphi_shft->SetBinError(967,0.0001724119);
   r2_12_vsDetaVsDphi_shft->SetBinError(968,0.0001599481);
   r2_12_vsDetaVsDphi_shft->SetBinError(969,0.0001761275);
   r2_12_vsDetaVsDphi_shft->SetBinError(970,0.0001985078);
   r2_12_vsDetaVsDphi_shft->SetBinError(971,0.0002332015);
   r2_12_vsDetaVsDphi_shft->SetBinError(972,0.0002975089);
   r2_12_vsDetaVsDphi_shft->SetBinError(973,0.0005129398);
   r2_12_vsDetaVsDphi_shft->SetBinError(976,0.0005128682);
   r2_12_vsDetaVsDphi_shft->SetBinError(977,0.0002971479);
   r2_12_vsDetaVsDphi_shft->SetBinError(978,0.0002329801);
   r2_12_vsDetaVsDphi_shft->SetBinError(979,0.0001983833);
   r2_12_vsDetaVsDphi_shft->SetBinError(980,0.0001759899);
   r2_12_vsDetaVsDphi_shft->SetBinError(981,0.0001598047);
   r2_12_vsDetaVsDphi_shft->SetBinError(982,0.0001722781);
   r2_12_vsDetaVsDphi_shft->SetBinError(983,0.0001598047);
   r2_12_vsDetaVsDphi_shft->SetBinError(984,0.0001759899);
   r2_12_vsDetaVsDphi_shft->SetBinError(985,0.0001983833);
   r2_12_vsDetaVsDphi_shft->SetBinError(986,0.0002329801);
   r2_12_vsDetaVsDphi_shft->SetBinError(987,0.0002971479);
   r2_12_vsDetaVsDphi_shft->SetBinError(988,0.0005128682);
   r2_12_vsDetaVsDphi_shft->SetBinError(991,0.000512283);
   r2_12_vsDetaVsDphi_shft->SetBinError(992,0.0002970155);
   r2_12_vsDetaVsDphi_shft->SetBinError(993,0.0002327854);
   r2_12_vsDetaVsDphi_shft->SetBinError(994,0.0001982096);
   r2_12_vsDetaVsDphi_shft->SetBinError(995,0.0001758344);
   r2_12_vsDetaVsDphi_shft->SetBinError(996,0.0001596465);
   r2_12_vsDetaVsDphi_shft->SetBinError(997,0.0001721502);
   r2_12_vsDetaVsDphi_shft->SetBinError(998,0.0001596465);
   r2_12_vsDetaVsDphi_shft->SetBinError(999,0.0001758344);
   r2_12_vsDetaVsDphi_shft->SetBinError(1000,0.0001982096);
   r2_12_vsDetaVsDphi_shft->SetBinError(1001,0.0002327854);
   r2_12_vsDetaVsDphi_shft->SetBinError(1002,0.0002970155);
   r2_12_vsDetaVsDphi_shft->SetBinError(1003,0.000512283);
   r2_12_vsDetaVsDphi_shft->SetBinError(1006,0.0005113345);
   r2_12_vsDetaVsDphi_shft->SetBinError(1007,0.0002966214);
   r2_12_vsDetaVsDphi_shft->SetBinError(1008,0.0002326191);
   r2_12_vsDetaVsDphi_shft->SetBinError(1009,0.0001980017);
   r2_12_vsDetaVsDphi_shft->SetBinError(1010,0.0001756611);
   r2_12_vsDetaVsDphi_shft->SetBinError(1011,0.0001595183);
   r2_12_vsDetaVsDphi_shft->SetBinError(1012,0.0001719902);
   r2_12_vsDetaVsDphi_shft->SetBinError(1013,0.0001595183);
   r2_12_vsDetaVsDphi_shft->SetBinError(1014,0.0001756611);
   r2_12_vsDetaVsDphi_shft->SetBinError(1015,0.0001980017);
   r2_12_vsDetaVsDphi_shft->SetBinError(1016,0.0002326191);
   r2_12_vsDetaVsDphi_shft->SetBinError(1017,0.0002966214);
   r2_12_vsDetaVsDphi_shft->SetBinError(1018,0.0005113345);
   r2_12_vsDetaVsDphi_shft->SetBinError(1021,0.0005107205);
   r2_12_vsDetaVsDphi_shft->SetBinError(1022,0.0002964422);
   r2_12_vsDetaVsDphi_shft->SetBinError(1023,0.0002323207);
   r2_12_vsDetaVsDphi_shft->SetBinError(1024,0.0001978617);
   r2_12_vsDetaVsDphi_shft->SetBinError(1025,0.0001755115);
   r2_12_vsDetaVsDphi_shft->SetBinError(1026,0.0001593828);
   r2_12_vsDetaVsDphi_shft->SetBinError(1027,0.0001718525);
   r2_12_vsDetaVsDphi_shft->SetBinError(1028,0.0001593828);
   r2_12_vsDetaVsDphi_shft->SetBinError(1029,0.0001755115);
   r2_12_vsDetaVsDphi_shft->SetBinError(1030,0.0001978617);
   r2_12_vsDetaVsDphi_shft->SetBinError(1031,0.0002323207);
   r2_12_vsDetaVsDphi_shft->SetBinError(1032,0.0002964422);
   r2_12_vsDetaVsDphi_shft->SetBinError(1033,0.0005107205);
   r2_12_vsDetaVsDphi_shft->SetBinError(1036,0.0005101555);
   r2_12_vsDetaVsDphi_shft->SetBinError(1037,0.0002961283);
   r2_12_vsDetaVsDphi_shft->SetBinError(1038,0.0002321306);
   r2_12_vsDetaVsDphi_shft->SetBinError(1039,0.0001977111);
   r2_12_vsDetaVsDphi_shft->SetBinError(1040,0.0001753755);
   r2_12_vsDetaVsDphi_shft->SetBinError(1041,0.0001592834);
   r2_12_vsDetaVsDphi_shft->SetBinError(1042,0.000171712);
   r2_12_vsDetaVsDphi_shft->SetBinError(1043,0.0001592834);
   r2_12_vsDetaVsDphi_shft->SetBinError(1044,0.0001753755);
   r2_12_vsDetaVsDphi_shft->SetBinError(1045,0.0001977111);
   r2_12_vsDetaVsDphi_shft->SetBinError(1046,0.0002321306);
   r2_12_vsDetaVsDphi_shft->SetBinError(1047,0.0002961283);
   r2_12_vsDetaVsDphi_shft->SetBinError(1048,0.0005101555);
   r2_12_vsDetaVsDphi_shft->SetBinError(1051,0.0005100506);
   r2_12_vsDetaVsDphi_shft->SetBinError(1052,0.0002957264);
   r2_12_vsDetaVsDphi_shft->SetBinError(1053,0.0002320221);
   r2_12_vsDetaVsDphi_shft->SetBinError(1054,0.0001975057);
   r2_12_vsDetaVsDphi_shft->SetBinError(1055,0.0001752593);
   r2_12_vsDetaVsDphi_shft->SetBinError(1056,0.0001591736);
   r2_12_vsDetaVsDphi_shft->SetBinError(1057,0.0001716163);
   r2_12_vsDetaVsDphi_shft->SetBinError(1058,0.0001591736);
   r2_12_vsDetaVsDphi_shft->SetBinError(1059,0.0001752593);
   r2_12_vsDetaVsDphi_shft->SetBinError(1060,0.0001975057);
   r2_12_vsDetaVsDphi_shft->SetBinError(1061,0.0002320221);
   r2_12_vsDetaVsDphi_shft->SetBinError(1062,0.0002957264);
   r2_12_vsDetaVsDphi_shft->SetBinError(1063,0.0005100506);
   r2_12_vsDetaVsDphi_shft->SetBinError(1066,0.0005096086);
   r2_12_vsDetaVsDphi_shft->SetBinError(1067,0.0002957832);
   r2_12_vsDetaVsDphi_shft->SetBinError(1068,0.0002317841);
   r2_12_vsDetaVsDphi_shft->SetBinError(1069,0.000197382);
   r2_12_vsDetaVsDphi_shft->SetBinError(1070,0.0001751224);
   r2_12_vsDetaVsDphi_shft->SetBinError(1071,0.000159107);
   r2_12_vsDetaVsDphi_shft->SetBinError(1072,0.0001715007);
   r2_12_vsDetaVsDphi_shft->SetBinError(1073,0.000159107);
   r2_12_vsDetaVsDphi_shft->SetBinError(1074,0.0001751224);
   r2_12_vsDetaVsDphi_shft->SetBinError(1075,0.000197382);
   r2_12_vsDetaVsDphi_shft->SetBinError(1076,0.0002317841);
   r2_12_vsDetaVsDphi_shft->SetBinError(1077,0.0002957832);
   r2_12_vsDetaVsDphi_shft->SetBinError(1078,0.0005096086);
   r2_12_vsDetaVsDphi_shft->SetBinError(1081,0.0005090737);
   r2_12_vsDetaVsDphi_shft->SetBinError(1082,0.0002953721);
   r2_12_vsDetaVsDphi_shft->SetBinError(1083,0.0002316785);
   r2_12_vsDetaVsDphi_shft->SetBinError(1084,0.000197226);
   r2_12_vsDetaVsDphi_shft->SetBinError(1085,0.0001750512);
   r2_12_vsDetaVsDphi_shft->SetBinError(1086,0.0001590308);
   r2_12_vsDetaVsDphi_shft->SetBinError(1087,0.0001714726);
   r2_12_vsDetaVsDphi_shft->SetBinError(1088,0.0001590308);
   r2_12_vsDetaVsDphi_shft->SetBinError(1089,0.0001750512);
   r2_12_vsDetaVsDphi_shft->SetBinError(1090,0.000197226);
   r2_12_vsDetaVsDphi_shft->SetBinError(1091,0.0002316785);
   r2_12_vsDetaVsDphi_shft->SetBinError(1092,0.0002953721);
   r2_12_vsDetaVsDphi_shft->SetBinError(1093,0.0005090737);
   r2_12_vsDetaVsDphi_shft->SetEntries(2817);

   ci = TColor::GetColor("#000099");
   r2_12_vsDetaVsDphi_shft->SetLineColor(ci);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitle("#Delta#eta");
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetRange(2,12);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelOffset(0.007);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitle("#Delta#varphi (rad)");
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetRange(1,72);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelOffset(0.008);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitle("#it{R}_{2}(LS)");
   r2_12_vsDetaVsDphi_shft->GetZaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelOffset(0.0005);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleOffset(1.4);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->Draw("SURF3FB");
      tex = new TLatex(-0.5,0.93," ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.9,0.8,"(c) 20-40%");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   R2_DETADPHI_pPb_LS_2->Modified();
   R2_DETADPHI_pPb_LS->cd();
  
// ------------>Primitives in pad: R2_DETADPHI_pPb_LS_3
   R2_DETADPHI_pPb_LS_3 = new TPad("R2_DETADPHI_pPb_LS_3", "R2_DETADPHI_pPb_LS_3",0,0,1,0.3333333);
   R2_DETADPHI_pPb_LS_3->Draw();
   R2_DETADPHI_pPb_LS_3->cd();
   R2_DETADPHI_pPb_LS_3->Range(0,0,1,1);
   R2_DETADPHI_pPb_LS_3->SetFillColor(0);
   R2_DETADPHI_pPb_LS_3->SetBorderMode(0);
   R2_DETADPHI_pPb_LS_3->SetBorderSize(0);
   R2_DETADPHI_pPb_LS_3->SetTheta(21);
   R2_DETADPHI_pPb_LS_3->SetPhi(292);
   R2_DETADPHI_pPb_LS_3->SetLeftMargin(0.248);
   R2_DETADPHI_pPb_LS_3->SetRightMargin(0.01);
   R2_DETADPHI_pPb_LS_3->SetTopMargin(0.13);
   R2_DETADPHI_pPb_LS_3->SetBottomMargin(0.15);
   R2_DETADPHI_pPb_LS_3->SetFrameBorderMode(0);
   
   TH2F *r2_12_vsDetaVsDphi_shft = new TH2F("r2_12_vsDetaVsDphi_shft","r2_12_vsDetaVsDphi_shft",13,-2,2,72,-1.61443,4.668756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(16,0.4369344);
   r2_12_vsDetaVsDphi_shft->SetBinContent(17,0.4404358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(18,0.4405262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(19,0.4624358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(20,0.5132234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(21,0.5475692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(22,0.5663276);
   r2_12_vsDetaVsDphi_shft->SetBinContent(23,0.5475692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(24,0.5132234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(25,0.4624358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(26,0.4405262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(27,0.4404358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(28,0.4369344);
   r2_12_vsDetaVsDphi_shft->SetBinContent(31,0.4350113);
   r2_12_vsDetaVsDphi_shft->SetBinContent(32,0.4356786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(33,0.4380136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(34,0.4616054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(35,0.5124955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(36,0.5494973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(37,0.5669795);
   r2_12_vsDetaVsDphi_shft->SetBinContent(38,0.5494973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(39,0.5124955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(40,0.4616054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(41,0.4380136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(42,0.4356786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(43,0.4350113);
   r2_12_vsDetaVsDphi_shft->SetBinContent(46,0.4319939);
   r2_12_vsDetaVsDphi_shft->SetBinContent(47,0.4329973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(48,0.4364779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(49,0.4601014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(50,0.5128598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(51,0.551151);
   r2_12_vsDetaVsDphi_shft->SetBinContent(52,0.570633);
   r2_12_vsDetaVsDphi_shft->SetBinContent(53,0.551151);
   r2_12_vsDetaVsDphi_shft->SetBinContent(54,0.5128598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(55,0.4601014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(56,0.4364779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(57,0.4329973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(58,0.4319939);
   r2_12_vsDetaVsDphi_shft->SetBinContent(61,0.4279213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(62,0.4317472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(63,0.4334107);
   r2_12_vsDetaVsDphi_shft->SetBinContent(64,0.4619104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(65,0.5150485);
   r2_12_vsDetaVsDphi_shft->SetBinContent(66,0.5545766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(67,0.5744231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(68,0.5545766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(69,0.5150485);
   r2_12_vsDetaVsDphi_shft->SetBinContent(70,0.4619104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(71,0.4334107);
   r2_12_vsDetaVsDphi_shft->SetBinContent(72,0.4317472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(73,0.4279213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(76,0.4311678);
   r2_12_vsDetaVsDphi_shft->SetBinContent(77,0.4304672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(78,0.4336015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(79,0.4603018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(80,0.5171855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(81,0.5595472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(82,0.5801509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(83,0.5595472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(84,0.5171855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(85,0.4603018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(86,0.4336015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(87,0.4304672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(88,0.4311678);
   r2_12_vsDetaVsDphi_shft->SetBinContent(91,0.4236668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(92,0.4270624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(93,0.4343252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(94,0.4612207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(95,0.5207475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(96,0.5646586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(97,0.5882967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(98,0.5646586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(99,0.5207475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(100,0.4612207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(101,0.4343252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(102,0.4270624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(103,0.4236668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(106,0.4221624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(107,0.427518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(108,0.434227);
   r2_12_vsDetaVsDphi_shft->SetBinContent(109,0.4630195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(110,0.525865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(111,0.5727011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(112,0.5977219);
   r2_12_vsDetaVsDphi_shft->SetBinContent(113,0.5727011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(114,0.525865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(115,0.4630195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(116,0.434227);
   r2_12_vsDetaVsDphi_shft->SetBinContent(117,0.427518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(118,0.4221624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(121,0.4239991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(122,0.4267694);
   r2_12_vsDetaVsDphi_shft->SetBinContent(123,0.4344459);
   r2_12_vsDetaVsDphi_shft->SetBinContent(124,0.4662452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(125,0.5317772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(126,0.5833337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(127,0.6096274);
   r2_12_vsDetaVsDphi_shft->SetBinContent(128,0.5833337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(129,0.5317772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(130,0.4662452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(131,0.4344459);
   r2_12_vsDetaVsDphi_shft->SetBinContent(132,0.4267694);
   r2_12_vsDetaVsDphi_shft->SetBinContent(133,0.4239991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(136,0.4223868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(137,0.4256881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(138,0.4369748);
   r2_12_vsDetaVsDphi_shft->SetBinContent(139,0.469167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(140,0.5394605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(141,0.5956106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(142,0.6229968);
   r2_12_vsDetaVsDphi_shft->SetBinContent(143,0.5956106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(144,0.5394605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(145,0.469167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(146,0.4369748);
   r2_12_vsDetaVsDphi_shft->SetBinContent(147,0.4256881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(148,0.4223868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(151,0.4199172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(152,0.4261681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(153,0.4378482);
   r2_12_vsDetaVsDphi_shft->SetBinContent(154,0.4747885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(155,0.5478041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(156,0.6087806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(157,0.6394171);
   r2_12_vsDetaVsDphi_shft->SetBinContent(158,0.6087806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(159,0.5478041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(160,0.4747885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(161,0.4378482);
   r2_12_vsDetaVsDphi_shft->SetBinContent(162,0.4261681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(163,0.4199172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(166,0.4235099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(167,0.4253938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(168,0.4391298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(169,0.4778014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(170,0.5566399);
   r2_12_vsDetaVsDphi_shft->SetBinContent(171,0.6247549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(172,0.6615382);
   r2_12_vsDetaVsDphi_shft->SetBinContent(173,0.6247549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(174,0.5566399);
   r2_12_vsDetaVsDphi_shft->SetBinContent(175,0.4778014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(176,0.4391298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(177,0.4253938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(178,0.4235099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(181,0.4217231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(182,0.4247969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(183,0.4392794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(184,0.4818334);
   r2_12_vsDetaVsDphi_shft->SetBinContent(185,0.5667422);
   r2_12_vsDetaVsDphi_shft->SetBinContent(186,0.642316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(187,0.6839988);
   r2_12_vsDetaVsDphi_shft->SetBinContent(188,0.642316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(189,0.5667422);
   r2_12_vsDetaVsDphi_shft->SetBinContent(190,0.4818334);
   r2_12_vsDetaVsDphi_shft->SetBinContent(191,0.4392794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(192,0.4247969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(193,0.4217231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(196,0.4188118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(197,0.4258982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(198,0.4399866);
   r2_12_vsDetaVsDphi_shft->SetBinContent(199,0.4879478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(200,0.5785108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(201,0.6641685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(202,0.7093873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(203,0.6641685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(204,0.5785108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(205,0.4879478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(206,0.4399866);
   r2_12_vsDetaVsDphi_shft->SetBinContent(207,0.4258982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(208,0.4188118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(211,0.4144516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(212,0.4281199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(213,0.4430433);
   r2_12_vsDetaVsDphi_shft->SetBinContent(214,0.4941801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(215,0.5900647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(216,0.6877119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(217,0.7426169);
   r2_12_vsDetaVsDphi_shft->SetBinContent(218,0.6877119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(219,0.5900647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(220,0.4941801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(221,0.4430433);
   r2_12_vsDetaVsDphi_shft->SetBinContent(222,0.4281199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(223,0.4144516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(226,0.425324);
   r2_12_vsDetaVsDphi_shft->SetBinContent(227,0.4262414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(228,0.4446896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(229,0.4985325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(230,0.6012976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(231,0.712123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(232,0.7777957);
   r2_12_vsDetaVsDphi_shft->SetBinContent(233,0.712123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(234,0.6012976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(235,0.4985325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(236,0.4446896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(237,0.4262414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(238,0.425324);
   r2_12_vsDetaVsDphi_shft->SetBinContent(241,0.4175521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(242,0.4290935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(243,0.4473615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(244,0.5032028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(245,0.612791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(246,0.7376454);
   r2_12_vsDetaVsDphi_shft->SetBinContent(247,0.8193361);
   r2_12_vsDetaVsDphi_shft->SetBinContent(248,0.7376454);
   r2_12_vsDetaVsDphi_shft->SetBinContent(249,0.612791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(250,0.5032028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(251,0.4473615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(252,0.4290935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(253,0.4175521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(256,0.4254662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(257,0.4288267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(258,0.4487517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(259,0.5053104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(260,0.6231676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(261,0.763166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(262,0.8631306);
   r2_12_vsDetaVsDphi_shft->SetBinContent(263,0.763166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(264,0.6231676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(265,0.5053104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(266,0.4487517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(267,0.4288267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(268,0.4254662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(271,0.4186346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(272,0.429619);
   r2_12_vsDetaVsDphi_shft->SetBinContent(273,0.4486054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(274,0.5094962);
   r2_12_vsDetaVsDphi_shft->SetBinContent(275,0.6295776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(276,0.7862465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(277,0.9081467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(278,0.7862465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(279,0.6295776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(280,0.5094962);
   r2_12_vsDetaVsDphi_shft->SetBinContent(281,0.4486054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(282,0.429619);
   r2_12_vsDetaVsDphi_shft->SetBinContent(283,0.4186346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(286,0.4184587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(287,0.4270556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(288,0.448872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(289,0.5103526);
   r2_12_vsDetaVsDphi_shft->SetBinContent(290,0.6351097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(291,0.8026959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(292,0.8145356);
   r2_12_vsDetaVsDphi_shft->SetBinContent(293,0.8026959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(294,0.6351097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(295,0.5103526);
   r2_12_vsDetaVsDphi_shft->SetBinContent(296,0.448872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(297,0.4270556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(298,0.4184587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(301,0.425243);
   r2_12_vsDetaVsDphi_shft->SetBinContent(302,0.4250416);
   r2_12_vsDetaVsDphi_shft->SetBinContent(303,0.4503043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(304,0.5099437);
   r2_12_vsDetaVsDphi_shft->SetBinContent(305,0.6383886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(306,0.8092436);
   r2_12_vsDetaVsDphi_shft->SetBinContent(307,0.8145356);
   r2_12_vsDetaVsDphi_shft->SetBinContent(308,0.8092436);
   r2_12_vsDetaVsDphi_shft->SetBinContent(309,0.6383886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(310,0.5099437);
   r2_12_vsDetaVsDphi_shft->SetBinContent(311,0.4503043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(312,0.4250416);
   r2_12_vsDetaVsDphi_shft->SetBinContent(313,0.425243);
   r2_12_vsDetaVsDphi_shft->SetBinContent(316,0.4184587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(317,0.4270556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(318,0.448872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(319,0.5103526);
   r2_12_vsDetaVsDphi_shft->SetBinContent(320,0.6351097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(321,0.8026959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(322,0.8145356);
   r2_12_vsDetaVsDphi_shft->SetBinContent(323,0.8026959);
   r2_12_vsDetaVsDphi_shft->SetBinContent(324,0.6351097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(325,0.5103526);
   r2_12_vsDetaVsDphi_shft->SetBinContent(326,0.448872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(327,0.4270556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(328,0.4184587);
   r2_12_vsDetaVsDphi_shft->SetBinContent(331,0.4186346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(332,0.429619);
   r2_12_vsDetaVsDphi_shft->SetBinContent(333,0.4486054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(334,0.5094962);
   r2_12_vsDetaVsDphi_shft->SetBinContent(335,0.6295776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(336,0.7862465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(337,0.9081467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(338,0.7862465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(339,0.6295776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(340,0.5094962);
   r2_12_vsDetaVsDphi_shft->SetBinContent(341,0.4486054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(342,0.429619);
   r2_12_vsDetaVsDphi_shft->SetBinContent(343,0.4186346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(346,0.4254662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(347,0.4288267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(348,0.4487517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(349,0.5053104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(350,0.6231676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(351,0.763166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(352,0.8631306);
   r2_12_vsDetaVsDphi_shft->SetBinContent(353,0.763166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(354,0.6231676);
   r2_12_vsDetaVsDphi_shft->SetBinContent(355,0.5053104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(356,0.4487517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(357,0.4288267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(358,0.4254662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(361,0.4175521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(362,0.4290935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(363,0.4473615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(364,0.5032028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(365,0.612791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(366,0.7376454);
   r2_12_vsDetaVsDphi_shft->SetBinContent(367,0.8193361);
   r2_12_vsDetaVsDphi_shft->SetBinContent(368,0.7376454);
   r2_12_vsDetaVsDphi_shft->SetBinContent(369,0.612791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(370,0.5032028);
   r2_12_vsDetaVsDphi_shft->SetBinContent(371,0.4473615);
   r2_12_vsDetaVsDphi_shft->SetBinContent(372,0.4290935);
   r2_12_vsDetaVsDphi_shft->SetBinContent(373,0.4175521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(376,0.425324);
   r2_12_vsDetaVsDphi_shft->SetBinContent(377,0.4262414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(378,0.4446896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(379,0.4985325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(380,0.6012976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(381,0.712123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(382,0.7777957);
   r2_12_vsDetaVsDphi_shft->SetBinContent(383,0.712123);
   r2_12_vsDetaVsDphi_shft->SetBinContent(384,0.6012976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(385,0.4985325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(386,0.4446896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(387,0.4262414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(388,0.425324);
   r2_12_vsDetaVsDphi_shft->SetBinContent(391,0.4144516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(392,0.4281199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(393,0.4430433);
   r2_12_vsDetaVsDphi_shft->SetBinContent(394,0.4941801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(395,0.5900647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(396,0.6877119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(397,0.7426169);
   r2_12_vsDetaVsDphi_shft->SetBinContent(398,0.6877119);
   r2_12_vsDetaVsDphi_shft->SetBinContent(399,0.5900647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(400,0.4941801);
   r2_12_vsDetaVsDphi_shft->SetBinContent(401,0.4430433);
   r2_12_vsDetaVsDphi_shft->SetBinContent(402,0.4281199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(403,0.4144516);
   r2_12_vsDetaVsDphi_shft->SetBinContent(406,0.4188118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(407,0.4258982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(408,0.4399866);
   r2_12_vsDetaVsDphi_shft->SetBinContent(409,0.4879478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(410,0.5785108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(411,0.6641685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(412,0.7093873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(413,0.6641685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(414,0.5785108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(415,0.4879478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(416,0.4399866);
   r2_12_vsDetaVsDphi_shft->SetBinContent(417,0.4258982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(418,0.4188118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(421,0.4217231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(422,0.4247969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(423,0.4392794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(424,0.4818334);
   r2_12_vsDetaVsDphi_shft->SetBinContent(425,0.5667422);
   r2_12_vsDetaVsDphi_shft->SetBinContent(426,0.642316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(427,0.6839988);
   r2_12_vsDetaVsDphi_shft->SetBinContent(428,0.642316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(429,0.5667422);
   r2_12_vsDetaVsDphi_shft->SetBinContent(430,0.4818334);
   r2_12_vsDetaVsDphi_shft->SetBinContent(431,0.4392794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(432,0.4247969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(433,0.4217231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(436,0.4235099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(437,0.4253938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(438,0.4391298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(439,0.4778014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(440,0.5566399);
   r2_12_vsDetaVsDphi_shft->SetBinContent(441,0.6247549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(442,0.6615382);
   r2_12_vsDetaVsDphi_shft->SetBinContent(443,0.6247549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(444,0.5566399);
   r2_12_vsDetaVsDphi_shft->SetBinContent(445,0.4778014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(446,0.4391298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(447,0.4253938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(448,0.4235099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(451,0.4199172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(452,0.4261681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(453,0.4378482);
   r2_12_vsDetaVsDphi_shft->SetBinContent(454,0.4747885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(455,0.5478041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(456,0.6087806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(457,0.6394171);
   r2_12_vsDetaVsDphi_shft->SetBinContent(458,0.6087806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(459,0.5478041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(460,0.4747885);
   r2_12_vsDetaVsDphi_shft->SetBinContent(461,0.4378482);
   r2_12_vsDetaVsDphi_shft->SetBinContent(462,0.4261681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(463,0.4199172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(466,0.4223868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(467,0.4256881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(468,0.4369748);
   r2_12_vsDetaVsDphi_shft->SetBinContent(469,0.469167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(470,0.5394605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(471,0.5956106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(472,0.6229968);
   r2_12_vsDetaVsDphi_shft->SetBinContent(473,0.5956106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(474,0.5394605);
   r2_12_vsDetaVsDphi_shft->SetBinContent(475,0.469167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(476,0.4369748);
   r2_12_vsDetaVsDphi_shft->SetBinContent(477,0.4256881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(478,0.4223868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(481,0.4239991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(482,0.4267694);
   r2_12_vsDetaVsDphi_shft->SetBinContent(483,0.4344459);
   r2_12_vsDetaVsDphi_shft->SetBinContent(484,0.4662452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(485,0.5317772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(486,0.5833337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(487,0.6096274);
   r2_12_vsDetaVsDphi_shft->SetBinContent(488,0.5833337);
   r2_12_vsDetaVsDphi_shft->SetBinContent(489,0.5317772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(490,0.4662452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(491,0.4344459);
   r2_12_vsDetaVsDphi_shft->SetBinContent(492,0.4267694);
   r2_12_vsDetaVsDphi_shft->SetBinContent(493,0.4239991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(496,0.4221624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(497,0.427518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(498,0.434227);
   r2_12_vsDetaVsDphi_shft->SetBinContent(499,0.4630195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(500,0.525865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(501,0.5727011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(502,0.5977219);
   r2_12_vsDetaVsDphi_shft->SetBinContent(503,0.5727011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(504,0.525865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(505,0.4630195);
   r2_12_vsDetaVsDphi_shft->SetBinContent(506,0.434227);
   r2_12_vsDetaVsDphi_shft->SetBinContent(507,0.427518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(508,0.4221624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(511,0.4236668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(512,0.4270624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(513,0.4343252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(514,0.4612207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(515,0.5207475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(516,0.5646586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(517,0.5882967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(518,0.5646586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(519,0.5207475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(520,0.4612207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(521,0.4343252);
   r2_12_vsDetaVsDphi_shft->SetBinContent(522,0.4270624);
   r2_12_vsDetaVsDphi_shft->SetBinContent(523,0.4236668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(526,0.4311678);
   r2_12_vsDetaVsDphi_shft->SetBinContent(527,0.4304672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(528,0.4336015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(529,0.4603018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(530,0.5171855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(531,0.5595472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(532,0.5801509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(533,0.5595472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(534,0.5171855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(535,0.4603018);
   r2_12_vsDetaVsDphi_shft->SetBinContent(536,0.4336015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(537,0.4304672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(538,0.4311678);
   r2_12_vsDetaVsDphi_shft->SetBinContent(541,0.4279213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(542,0.4317472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(543,0.4334107);
   r2_12_vsDetaVsDphi_shft->SetBinContent(544,0.4619104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(545,0.5150485);
   r2_12_vsDetaVsDphi_shft->SetBinContent(546,0.5545766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(547,0.5744231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(548,0.5545766);
   r2_12_vsDetaVsDphi_shft->SetBinContent(549,0.5150485);
   r2_12_vsDetaVsDphi_shft->SetBinContent(550,0.4619104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(551,0.4334107);
   r2_12_vsDetaVsDphi_shft->SetBinContent(552,0.4317472);
   r2_12_vsDetaVsDphi_shft->SetBinContent(553,0.4279213);
   r2_12_vsDetaVsDphi_shft->SetBinContent(556,0.4319939);
   r2_12_vsDetaVsDphi_shft->SetBinContent(557,0.4329973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(558,0.4364779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(559,0.4601014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(560,0.5128598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(561,0.551151);
   r2_12_vsDetaVsDphi_shft->SetBinContent(562,0.570633);
   r2_12_vsDetaVsDphi_shft->SetBinContent(563,0.551151);
   r2_12_vsDetaVsDphi_shft->SetBinContent(564,0.5128598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(565,0.4601014);
   r2_12_vsDetaVsDphi_shft->SetBinContent(566,0.4364779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(567,0.4329973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(568,0.4319939);
   r2_12_vsDetaVsDphi_shft->SetBinContent(571,0.4350113);
   r2_12_vsDetaVsDphi_shft->SetBinContent(572,0.4356786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(573,0.4380136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(574,0.4616054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(575,0.5124955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(576,0.5494973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(577,0.5669795);
   r2_12_vsDetaVsDphi_shft->SetBinContent(578,0.5494973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(579,0.5124955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(580,0.4616054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(581,0.4380136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(582,0.4356786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(583,0.4350113);
   r2_12_vsDetaVsDphi_shft->SetBinContent(586,0.4369344);
   r2_12_vsDetaVsDphi_shft->SetBinContent(587,0.4404358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(588,0.4405262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(589,0.4624358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(590,0.5132234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(591,0.5475692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(592,0.5663276);
   r2_12_vsDetaVsDphi_shft->SetBinContent(593,0.5475692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(594,0.5132234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(595,0.4624358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(596,0.4405262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(597,0.4404358);
   r2_12_vsDetaVsDphi_shft->SetBinContent(598,0.4369344);
   r2_12_vsDetaVsDphi_shft->SetBinContent(601,0.4419265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(602,0.4438348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(603,0.4426707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(604,0.4644493);
   r2_12_vsDetaVsDphi_shft->SetBinContent(605,0.5146013);
   r2_12_vsDetaVsDphi_shft->SetBinContent(606,0.5469326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(607,0.566609);
   r2_12_vsDetaVsDphi_shft->SetBinContent(608,0.5469326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(609,0.5146013);
   r2_12_vsDetaVsDphi_shft->SetBinContent(610,0.4644493);
   r2_12_vsDetaVsDphi_shft->SetBinContent(611,0.4426707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(612,0.4438348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(613,0.4419265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(616,0.4449653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(617,0.4458179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(618,0.4463998);
   r2_12_vsDetaVsDphi_shft->SetBinContent(619,0.4661947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(620,0.5144572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(621,0.5488036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(622,0.5675308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(623,0.5488036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(624,0.5144572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(625,0.4661947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(626,0.4463998);
   r2_12_vsDetaVsDphi_shft->SetBinContent(627,0.4458179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(628,0.4449653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(631,0.4493462);
   r2_12_vsDetaVsDphi_shft->SetBinContent(632,0.4507667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(633,0.4507863);
   r2_12_vsDetaVsDphi_shft->SetBinContent(634,0.4693467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(635,0.5170323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(636,0.549256);
   r2_12_vsDetaVsDphi_shft->SetBinContent(637,0.5668584);
   r2_12_vsDetaVsDphi_shft->SetBinContent(638,0.549256);
   r2_12_vsDetaVsDphi_shft->SetBinContent(639,0.5170323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(640,0.4693467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(641,0.4507863);
   r2_12_vsDetaVsDphi_shft->SetBinContent(642,0.4507667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(643,0.4493462);
   r2_12_vsDetaVsDphi_shft->SetBinContent(646,0.4570186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(647,0.4510613);
   r2_12_vsDetaVsDphi_shft->SetBinContent(648,0.4509881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(649,0.4719767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(650,0.5189163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(651,0.5506321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(652,0.5682905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(653,0.5506321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(654,0.5189163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(655,0.4719767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(656,0.4509881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(657,0.4510613);
   r2_12_vsDetaVsDphi_shft->SetBinContent(658,0.4570186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(661,0.4593395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(662,0.4543776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(663,0.4563384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(664,0.4747967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(665,0.5219601);
   r2_12_vsDetaVsDphi_shft->SetBinContent(666,0.5543463);
   r2_12_vsDetaVsDphi_shft->SetBinContent(667,0.5724015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(668,0.5543463);
   r2_12_vsDetaVsDphi_shft->SetBinContent(669,0.5219601);
   r2_12_vsDetaVsDphi_shft->SetBinContent(670,0.4747967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(671,0.4563384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(672,0.4543776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(673,0.4593395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(676,0.4638346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(677,0.460362);
   r2_12_vsDetaVsDphi_shft->SetBinContent(678,0.4594136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(679,0.4796859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(680,0.5251047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(681,0.5555719);
   r2_12_vsDetaVsDphi_shft->SetBinContent(682,0.5729675);
   r2_12_vsDetaVsDphi_shft->SetBinContent(683,0.5555719);
   r2_12_vsDetaVsDphi_shft->SetBinContent(684,0.5251047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(685,0.4796859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(686,0.4594136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(687,0.460362);
   r2_12_vsDetaVsDphi_shft->SetBinContent(688,0.4638346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(691,0.465295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(692,0.4654149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(693,0.4642172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(694,0.4822047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(695,0.5287295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(696,0.5602131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(697,0.5770027);
   r2_12_vsDetaVsDphi_shft->SetBinContent(698,0.5602131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(699,0.5287295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(700,0.4822047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(701,0.4642172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(702,0.4654149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(703,0.465295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(706,0.4678415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(707,0.4676309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(708,0.466929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(709,0.4857709);
   r2_12_vsDetaVsDphi_shft->SetBinContent(710,0.5310703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(711,0.5623465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(712,0.5785881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(713,0.5623465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(714,0.5310703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(715,0.4857709);
   r2_12_vsDetaVsDphi_shft->SetBinContent(716,0.466929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(717,0.4676309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(718,0.4678415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(721,0.4702869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(722,0.4703133);
   r2_12_vsDetaVsDphi_shft->SetBinContent(723,0.4710915);
   r2_12_vsDetaVsDphi_shft->SetBinContent(724,0.4891191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(725,0.5346784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(726,0.5662172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(727,0.5835735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(728,0.5662172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(729,0.5346784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(730,0.4891191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(731,0.4710915);
   r2_12_vsDetaVsDphi_shft->SetBinContent(732,0.4703133);
   r2_12_vsDetaVsDphi_shft->SetBinContent(733,0.4702869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(736,0.4773259);
   r2_12_vsDetaVsDphi_shft->SetBinContent(737,0.4728346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(738,0.4736264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(739,0.4921033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(740,0.538287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(741,0.5693343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(742,0.5871193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(743,0.5693343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(744,0.538287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(745,0.4921033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(746,0.4736264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(747,0.4728346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(748,0.4773259);
   r2_12_vsDetaVsDphi_shft->SetBinContent(751,0.4743679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(752,0.4774118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(753,0.4774902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(754,0.4953672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(755,0.5405414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(756,0.571701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(757,0.5897406);
   r2_12_vsDetaVsDphi_shft->SetBinContent(758,0.571701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(759,0.5405414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(760,0.4953672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(761,0.4774902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(762,0.4774118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(763,0.4743679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(766,0.4808099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(767,0.4800496);
   r2_12_vsDetaVsDphi_shft->SetBinContent(768,0.4817473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(769,0.496546);
   r2_12_vsDetaVsDphi_shft->SetBinContent(770,0.5436612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(771,0.5736108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(772,0.5925105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(773,0.5736108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(774,0.5436612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(775,0.496546);
   r2_12_vsDetaVsDphi_shft->SetBinContent(776,0.4817473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(777,0.4800496);
   r2_12_vsDetaVsDphi_shft->SetBinContent(778,0.4808099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(781,0.4838944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(782,0.4822533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(783,0.4816377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(784,0.5005618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(785,0.545312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(786,0.57692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(787,0.593475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(788,0.57692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(789,0.545312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(790,0.5005618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(791,0.4816377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(792,0.4822533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(793,0.4838944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(796,0.4868772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(797,0.4835898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(798,0.4837504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(799,0.5038541);
   r2_12_vsDetaVsDphi_shft->SetBinContent(800,0.5475569);
   r2_12_vsDetaVsDphi_shft->SetBinContent(801,0.5779004);
   r2_12_vsDetaVsDphi_shft->SetBinContent(802,0.5949703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(803,0.5779004);
   r2_12_vsDetaVsDphi_shft->SetBinContent(804,0.5475569);
   r2_12_vsDetaVsDphi_shft->SetBinContent(805,0.5038541);
   r2_12_vsDetaVsDphi_shft->SetBinContent(806,0.4837504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(807,0.4835898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(808,0.4868772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(811,0.4847807);
   r2_12_vsDetaVsDphi_shft->SetBinContent(812,0.4849207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(813,0.4851073);
   r2_12_vsDetaVsDphi_shft->SetBinContent(814,0.5038044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(815,0.54795);
   r2_12_vsDetaVsDphi_shft->SetBinContent(816,0.579753);
   r2_12_vsDetaVsDphi_shft->SetBinContent(817,0.5964781);
   r2_12_vsDetaVsDphi_shft->SetBinContent(818,0.579753);
   r2_12_vsDetaVsDphi_shft->SetBinContent(819,0.54795);
   r2_12_vsDetaVsDphi_shft->SetBinContent(820,0.5038044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(821,0.4851073);
   r2_12_vsDetaVsDphi_shft->SetBinContent(822,0.4849207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(823,0.4847807);
   r2_12_vsDetaVsDphi_shft->SetBinContent(826,0.4837265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(827,0.4868487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(828,0.4847039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(829,0.5037972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(830,0.550504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(831,0.5795234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(832,0.5980428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(833,0.5795234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(834,0.550504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(835,0.5037972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(836,0.4847039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(837,0.4868487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(838,0.4837265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(841,0.4873582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(842,0.4865278);
   r2_12_vsDetaVsDphi_shft->SetBinContent(843,0.4880865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(844,0.5042294);
   r2_12_vsDetaVsDphi_shft->SetBinContent(845,0.5500687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(846,0.5817983);
   r2_12_vsDetaVsDphi_shft->SetBinContent(847,0.5985969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(848,0.5817983);
   r2_12_vsDetaVsDphi_shft->SetBinContent(849,0.5500687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(850,0.5042294);
   r2_12_vsDetaVsDphi_shft->SetBinContent(851,0.4880865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(852,0.4865278);
   r2_12_vsDetaVsDphi_shft->SetBinContent(853,0.4873582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(856,0.4837265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(857,0.4868487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(858,0.4847039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(859,0.5037972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(860,0.550504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(861,0.5795234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(862,0.5980428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(863,0.5795234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(864,0.550504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(865,0.5037972);
   r2_12_vsDetaVsDphi_shft->SetBinContent(866,0.4847039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(867,0.4868487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(868,0.4837265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(871,0.4847807);
   r2_12_vsDetaVsDphi_shft->SetBinContent(872,0.4849207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(873,0.4851073);
   r2_12_vsDetaVsDphi_shft->SetBinContent(874,0.5038044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(875,0.54795);
   r2_12_vsDetaVsDphi_shft->SetBinContent(876,0.579753);
   r2_12_vsDetaVsDphi_shft->SetBinContent(877,0.5964781);
   r2_12_vsDetaVsDphi_shft->SetBinContent(878,0.579753);
   r2_12_vsDetaVsDphi_shft->SetBinContent(879,0.54795);
   r2_12_vsDetaVsDphi_shft->SetBinContent(880,0.5038044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(881,0.4851073);
   r2_12_vsDetaVsDphi_shft->SetBinContent(882,0.4849207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(883,0.4847807);
   r2_12_vsDetaVsDphi_shft->SetBinContent(886,0.4868772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(887,0.4835898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(888,0.4837504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(889,0.5038541);
   r2_12_vsDetaVsDphi_shft->SetBinContent(890,0.5475569);
   r2_12_vsDetaVsDphi_shft->SetBinContent(891,0.5779004);
   r2_12_vsDetaVsDphi_shft->SetBinContent(892,0.5949703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(893,0.5779004);
   r2_12_vsDetaVsDphi_shft->SetBinContent(894,0.5475569);
   r2_12_vsDetaVsDphi_shft->SetBinContent(895,0.5038541);
   r2_12_vsDetaVsDphi_shft->SetBinContent(896,0.4837504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(897,0.4835898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(898,0.4868772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(901,0.4838944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(902,0.4822533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(903,0.4816377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(904,0.5005618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(905,0.545312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(906,0.57692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(907,0.593475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(908,0.57692);
   r2_12_vsDetaVsDphi_shft->SetBinContent(909,0.545312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(910,0.5005618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(911,0.4816377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(912,0.4822533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(913,0.4838944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(916,0.4808099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(917,0.4800496);
   r2_12_vsDetaVsDphi_shft->SetBinContent(918,0.4817473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(919,0.496546);
   r2_12_vsDetaVsDphi_shft->SetBinContent(920,0.5436612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(921,0.5736108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(922,0.5925105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(923,0.5736108);
   r2_12_vsDetaVsDphi_shft->SetBinContent(924,0.5436612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(925,0.496546);
   r2_12_vsDetaVsDphi_shft->SetBinContent(926,0.4817473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(927,0.4800496);
   r2_12_vsDetaVsDphi_shft->SetBinContent(928,0.4808099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(931,0.4743679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(932,0.4774118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(933,0.4774902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(934,0.4953672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(935,0.5405414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(936,0.571701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(937,0.5897406);
   r2_12_vsDetaVsDphi_shft->SetBinContent(938,0.571701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(939,0.5405414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(940,0.4953672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(941,0.4774902);
   r2_12_vsDetaVsDphi_shft->SetBinContent(942,0.4774118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(943,0.4743679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(946,0.4773259);
   r2_12_vsDetaVsDphi_shft->SetBinContent(947,0.4728346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(948,0.4736264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(949,0.4921033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(950,0.538287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(951,0.5693343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(952,0.5871193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(953,0.5693343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(954,0.538287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(955,0.4921033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(956,0.4736264);
   r2_12_vsDetaVsDphi_shft->SetBinContent(957,0.4728346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(958,0.4773259);
   r2_12_vsDetaVsDphi_shft->SetBinContent(961,0.4702869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(962,0.4703133);
   r2_12_vsDetaVsDphi_shft->SetBinContent(963,0.4710915);
   r2_12_vsDetaVsDphi_shft->SetBinContent(964,0.4891191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(965,0.5346784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(966,0.5662172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(967,0.5835735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(968,0.5662172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(969,0.5346784);
   r2_12_vsDetaVsDphi_shft->SetBinContent(970,0.4891191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(971,0.4710915);
   r2_12_vsDetaVsDphi_shft->SetBinContent(972,0.4703133);
   r2_12_vsDetaVsDphi_shft->SetBinContent(973,0.4702869);
   r2_12_vsDetaVsDphi_shft->SetBinContent(976,0.4678415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(977,0.4676309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(978,0.466929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(979,0.4857709);
   r2_12_vsDetaVsDphi_shft->SetBinContent(980,0.5310703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(981,0.5623465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(982,0.5785881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(983,0.5623465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(984,0.5310703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(985,0.4857709);
   r2_12_vsDetaVsDphi_shft->SetBinContent(986,0.466929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(987,0.4676309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(988,0.4678415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(991,0.465295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(992,0.4654149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(993,0.4642172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(994,0.4822047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(995,0.5287295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(996,0.5602131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(997,0.5770027);
   r2_12_vsDetaVsDphi_shft->SetBinContent(998,0.5602131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(999,0.5287295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1000,0.4822047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1001,0.4642172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1002,0.4654149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1003,0.465295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1006,0.4638346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1007,0.460362);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1008,0.4594136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1009,0.4796859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1010,0.5251047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1011,0.5555719);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1012,0.5729675);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1013,0.5555719);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1014,0.5251047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1015,0.4796859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1016,0.4594136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1017,0.460362);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1018,0.4638346);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1021,0.4593395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1022,0.4543776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1023,0.4563384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1024,0.4747967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1025,0.5219601);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1026,0.5543463);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1027,0.5724015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1028,0.5543463);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1029,0.5219601);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1030,0.4747967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1031,0.4563384);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1032,0.4543776);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1033,0.4593395);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1036,0.4570186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1037,0.4510613);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1038,0.4509881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1039,0.4719767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1040,0.5189163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1041,0.5506321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1042,0.5682905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1043,0.5506321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1044,0.5189163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1045,0.4719767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1046,0.4509881);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1047,0.4510613);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1048,0.4570186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1051,0.4493462);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1052,0.4507667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1053,0.4507863);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1054,0.4693467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1055,0.5170323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1056,0.549256);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1057,0.5668584);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1058,0.549256);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1059,0.5170323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1060,0.4693467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1061,0.4507863);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1062,0.4507667);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1063,0.4493462);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1066,0.4449653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1067,0.4458179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1068,0.4463998);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1069,0.4661947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1070,0.5144572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1071,0.5488036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1072,0.5675308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1073,0.5488036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1074,0.5144572);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1075,0.4661947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1076,0.4463998);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1077,0.4458179);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1078,0.4449653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1081,0.4419265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1082,0.4438348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1083,0.4426707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1084,0.4644493);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1085,0.5146013);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1086,0.5469326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1087,0.566609);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1088,0.5469326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1089,0.5146013);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1090,0.4644493);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1091,0.4426707);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1092,0.4438348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1093,0.4419265);
   r2_12_vsDetaVsDphi_shft->SetBinError(16,0.001318358);
   r2_12_vsDetaVsDphi_shft->SetBinError(17,0.0007654606);
   r2_12_vsDetaVsDphi_shft->SetBinError(18,0.0006001158);
   r2_12_vsDetaVsDphi_shft->SetBinError(19,0.0005142062);
   r2_12_vsDetaVsDphi_shft->SetBinError(20,0.0004632513);
   r2_12_vsDetaVsDphi_shft->SetBinError(21,0.0004249719);
   r2_12_vsDetaVsDphi_shft->SetBinError(22,0.0004607581);
   r2_12_vsDetaVsDphi_shft->SetBinError(23,0.0004249719);
   r2_12_vsDetaVsDphi_shft->SetBinError(24,0.0004632513);
   r2_12_vsDetaVsDphi_shft->SetBinError(25,0.0005142062);
   r2_12_vsDetaVsDphi_shft->SetBinError(26,0.0006001158);
   r2_12_vsDetaVsDphi_shft->SetBinError(27,0.0007654606);
   r2_12_vsDetaVsDphi_shft->SetBinError(28,0.001318358);
   r2_12_vsDetaVsDphi_shft->SetBinError(31,0.001317944);
   r2_12_vsDetaVsDphi_shft->SetBinError(32,0.0007642942);
   r2_12_vsDetaVsDphi_shft->SetBinError(33,0.0005995443);
   r2_12_vsDetaVsDphi_shft->SetBinError(34,0.0005140471);
   r2_12_vsDetaVsDphi_shft->SetBinError(35,0.0004631391);
   r2_12_vsDetaVsDphi_shft->SetBinError(36,0.000425238);
   r2_12_vsDetaVsDphi_shft->SetBinError(37,0.000460871);
   r2_12_vsDetaVsDphi_shft->SetBinError(38,0.000425238);
   r2_12_vsDetaVsDphi_shft->SetBinError(39,0.0004631391);
   r2_12_vsDetaVsDphi_shft->SetBinError(40,0.0005140471);
   r2_12_vsDetaVsDphi_shft->SetBinError(41,0.0005995443);
   r2_12_vsDetaVsDphi_shft->SetBinError(42,0.0007642942);
   r2_12_vsDetaVsDphi_shft->SetBinError(43,0.001317944);
   r2_12_vsDetaVsDphi_shft->SetBinError(46,0.001317064);
   r2_12_vsDetaVsDphi_shft->SetBinError(47,0.0007635783);
   r2_12_vsDetaVsDphi_shft->SetBinError(48,0.0005992565);
   r2_12_vsDetaVsDphi_shft->SetBinError(49,0.0005137754);
   r2_12_vsDetaVsDphi_shft->SetBinError(50,0.0004631945);
   r2_12_vsDetaVsDphi_shft->SetBinError(51,0.0004254594);
   r2_12_vsDetaVsDphi_shft->SetBinError(52,0.0004613842);
   r2_12_vsDetaVsDphi_shft->SetBinError(53,0.0004254594);
   r2_12_vsDetaVsDphi_shft->SetBinError(54,0.0004631945);
   r2_12_vsDetaVsDphi_shft->SetBinError(55,0.0005137754);
   r2_12_vsDetaVsDphi_shft->SetBinError(56,0.0005992565);
   r2_12_vsDetaVsDphi_shft->SetBinError(57,0.0007635783);
   r2_12_vsDetaVsDphi_shft->SetBinError(58,0.001317064);
   r2_12_vsDetaVsDphi_shft->SetBinError(61,0.001314036);
   r2_12_vsDetaVsDphi_shft->SetBinError(62,0.0007632076);
   r2_12_vsDetaVsDphi_shft->SetBinError(63,0.0005986007);
   r2_12_vsDetaVsDphi_shft->SetBinError(64,0.0005140957);
   r2_12_vsDetaVsDphi_shft->SetBinError(65,0.0004635133);
   r2_12_vsDetaVsDphi_shft->SetBinError(66,0.0004259313);
   r2_12_vsDetaVsDphi_shft->SetBinError(67,0.0004619628);
   r2_12_vsDetaVsDphi_shft->SetBinError(68,0.0004259313);
   r2_12_vsDetaVsDphi_shft->SetBinError(69,0.0004635133);
   r2_12_vsDetaVsDphi_shft->SetBinError(70,0.0005140957);
   r2_12_vsDetaVsDphi_shft->SetBinError(71,0.0005986007);
   r2_12_vsDetaVsDphi_shft->SetBinError(72,0.0007632076);
   r2_12_vsDetaVsDphi_shft->SetBinError(73,0.001314036);
   r2_12_vsDetaVsDphi_shft->SetBinError(76,0.001314797);
   r2_12_vsDetaVsDphi_shft->SetBinError(77,0.0007627941);
   r2_12_vsDetaVsDphi_shft->SetBinError(78,0.0005986524);
   r2_12_vsDetaVsDphi_shft->SetBinError(79,0.0005137927);
   r2_12_vsDetaVsDphi_shft->SetBinError(80,0.0004638444);
   r2_12_vsDetaVsDphi_shft->SetBinError(81,0.0004266103);
   r2_12_vsDetaVsDphi_shft->SetBinError(82,0.0004628212);
   r2_12_vsDetaVsDphi_shft->SetBinError(83,0.0004266103);
   r2_12_vsDetaVsDphi_shft->SetBinError(84,0.0004638444);
   r2_12_vsDetaVsDphi_shft->SetBinError(85,0.0005137927);
   r2_12_vsDetaVsDphi_shft->SetBinError(86,0.0005986524);
   r2_12_vsDetaVsDphi_shft->SetBinError(87,0.0007627941);
   r2_12_vsDetaVsDphi_shft->SetBinError(88,0.001314797);
   r2_12_vsDetaVsDphi_shft->SetBinError(91,0.001312776);
   r2_12_vsDetaVsDphi_shft->SetBinError(92,0.0007619345);
   r2_12_vsDetaVsDphi_shft->SetBinError(93,0.0005987623);
   r2_12_vsDetaVsDphi_shft->SetBinError(94,0.0005139615);
   r2_12_vsDetaVsDphi_shft->SetBinError(95,0.0004643776);
   r2_12_vsDetaVsDphi_shft->SetBinError(96,0.000427305);
   r2_12_vsDetaVsDphi_shft->SetBinError(97,0.000464035);
   r2_12_vsDetaVsDphi_shft->SetBinError(98,0.000427305);
   r2_12_vsDetaVsDphi_shft->SetBinError(99,0.0004643776);
   r2_12_vsDetaVsDphi_shft->SetBinError(100,0.0005139615);
   r2_12_vsDetaVsDphi_shft->SetBinError(101,0.0005987623);
   r2_12_vsDetaVsDphi_shft->SetBinError(102,0.0007619345);
   r2_12_vsDetaVsDphi_shft->SetBinError(103,0.001312776);
   r2_12_vsDetaVsDphi_shft->SetBinError(106,0.001311034);
   r2_12_vsDetaVsDphi_shft->SetBinError(107,0.0007620147);
   r2_12_vsDetaVsDphi_shft->SetBinError(108,0.0005987278);
   r2_12_vsDetaVsDphi_shft->SetBinError(109,0.0005142604);
   r2_12_vsDetaVsDphi_shft->SetBinError(110,0.0004651648);
   r2_12_vsDetaVsDphi_shft->SetBinError(111,0.0004284016);
   r2_12_vsDetaVsDphi_shft->SetBinError(112,0.000465404);
   r2_12_vsDetaVsDphi_shft->SetBinError(113,0.0004284016);
   r2_12_vsDetaVsDphi_shft->SetBinError(114,0.0004651648);
   r2_12_vsDetaVsDphi_shft->SetBinError(115,0.0005142604);
   r2_12_vsDetaVsDphi_shft->SetBinError(116,0.0005987278);
   r2_12_vsDetaVsDphi_shft->SetBinError(117,0.0007620147);
   r2_12_vsDetaVsDphi_shft->SetBinError(118,0.001311034);
   r2_12_vsDetaVsDphi_shft->SetBinError(121,0.001312382);
   r2_12_vsDetaVsDphi_shft->SetBinError(122,0.0007617838);
   r2_12_vsDetaVsDphi_shft->SetBinError(123,0.0005987606);
   r2_12_vsDetaVsDphi_shft->SetBinError(124,0.0005148183);
   r2_12_vsDetaVsDphi_shft->SetBinError(125,0.000466046);
   r2_12_vsDetaVsDphi_shft->SetBinError(126,0.0004298565);
   r2_12_vsDetaVsDphi_shft->SetBinError(127,0.00046716);
   r2_12_vsDetaVsDphi_shft->SetBinError(128,0.0004298565);
   r2_12_vsDetaVsDphi_shft->SetBinError(129,0.000466046);
   r2_12_vsDetaVsDphi_shft->SetBinError(130,0.0005148183);
   r2_12_vsDetaVsDphi_shft->SetBinError(131,0.0005987606);
   r2_12_vsDetaVsDphi_shft->SetBinError(132,0.0007617838);
   r2_12_vsDetaVsDphi_shft->SetBinError(133,0.001312382);
   r2_12_vsDetaVsDphi_shft->SetBinError(136,0.001311811);
   r2_12_vsDetaVsDphi_shft->SetBinError(137,0.0007615901);
   r2_12_vsDetaVsDphi_shft->SetBinError(138,0.0005993064);
   r2_12_vsDetaVsDphi_shft->SetBinError(139,0.0005153332);
   r2_12_vsDetaVsDphi_shft->SetBinError(140,0.0004672181);
   r2_12_vsDetaVsDphi_shft->SetBinError(141,0.0004315216);
   r2_12_vsDetaVsDphi_shft->SetBinError(142,0.0004690818);
   r2_12_vsDetaVsDphi_shft->SetBinError(143,0.0004315216);
   r2_12_vsDetaVsDphi_shft->SetBinError(144,0.0004672181);
   r2_12_vsDetaVsDphi_shft->SetBinError(145,0.0005153332);
   r2_12_vsDetaVsDphi_shft->SetBinError(146,0.0005993064);
   r2_12_vsDetaVsDphi_shft->SetBinError(147,0.0007615901);
   r2_12_vsDetaVsDphi_shft->SetBinError(148,0.001311811);
   r2_12_vsDetaVsDphi_shft->SetBinError(151,0.001309532);
   r2_12_vsDetaVsDphi_shft->SetBinError(152,0.0007616588);
   r2_12_vsDetaVsDphi_shft->SetBinError(153,0.0005994826);
   r2_12_vsDetaVsDphi_shft->SetBinError(154,0.0005162971);
   r2_12_vsDetaVsDphi_shft->SetBinError(155,0.0004684751);
   r2_12_vsDetaVsDphi_shft->SetBinError(156,0.00043331);
   r2_12_vsDetaVsDphi_shft->SetBinError(157,0.000471458);
   r2_12_vsDetaVsDphi_shft->SetBinError(158,0.00043331);
   r2_12_vsDetaVsDphi_shft->SetBinError(159,0.0004684751);
   r2_12_vsDetaVsDphi_shft->SetBinError(160,0.0005162971);
   r2_12_vsDetaVsDphi_shft->SetBinError(161,0.0005994826);
   r2_12_vsDetaVsDphi_shft->SetBinError(162,0.0007616588);
   r2_12_vsDetaVsDphi_shft->SetBinError(163,0.001309532);
   r2_12_vsDetaVsDphi_shft->SetBinError(166,0.001312513);
   r2_12_vsDetaVsDphi_shft->SetBinError(167,0.0007614516);
   r2_12_vsDetaVsDphi_shft->SetBinError(168,0.0005997201);
   r2_12_vsDetaVsDphi_shft->SetBinError(169,0.0005168237);
   r2_12_vsDetaVsDphi_shft->SetBinError(170,0.0004698158);
   r2_12_vsDetaVsDphi_shft->SetBinError(171,0.0004354525);
   r2_12_vsDetaVsDphi_shft->SetBinError(172,0.0004746664);
   r2_12_vsDetaVsDphi_shft->SetBinError(173,0.0004354525);
   r2_12_vsDetaVsDphi_shft->SetBinError(174,0.0004698158);
   r2_12_vsDetaVsDphi_shft->SetBinError(175,0.0005168237);
   r2_12_vsDetaVsDphi_shft->SetBinError(176,0.0005997201);
   r2_12_vsDetaVsDphi_shft->SetBinError(177,0.0007614516);
   r2_12_vsDetaVsDphi_shft->SetBinError(178,0.001312513);
   r2_12_vsDetaVsDphi_shft->SetBinError(181,0.001311652);
   r2_12_vsDetaVsDphi_shft->SetBinError(182,0.0007611975);
   r2_12_vsDetaVsDphi_shft->SetBinError(183,0.0005997391);
   r2_12_vsDetaVsDphi_shft->SetBinError(184,0.0005175361);
   r2_12_vsDetaVsDphi_shft->SetBinError(185,0.0004713249);
   r2_12_vsDetaVsDphi_shft->SetBinError(186,0.000437801);
   r2_12_vsDetaVsDphi_shft->SetBinError(187,0.0004779226);
   r2_12_vsDetaVsDphi_shft->SetBinError(188,0.000437801);
   r2_12_vsDetaVsDphi_shft->SetBinError(189,0.0004713249);
   r2_12_vsDetaVsDphi_shft->SetBinError(190,0.0005175361);
   r2_12_vsDetaVsDphi_shft->SetBinError(191,0.0005997391);
   r2_12_vsDetaVsDphi_shft->SetBinError(192,0.0007611975);
   r2_12_vsDetaVsDphi_shft->SetBinError(193,0.001311652);
   r2_12_vsDetaVsDphi_shft->SetBinError(196,0.001310553);
   r2_12_vsDetaVsDphi_shft->SetBinError(197,0.0007615454);
   r2_12_vsDetaVsDphi_shft->SetBinError(198,0.0005998768);
   r2_12_vsDetaVsDphi_shft->SetBinError(199,0.0005185837);
   r2_12_vsDetaVsDphi_shft->SetBinError(200,0.0004730971);
   r2_12_vsDetaVsDphi_shft->SetBinError(201,0.0004407103);
   r2_12_vsDetaVsDphi_shft->SetBinError(202,0.000481591);
   r2_12_vsDetaVsDphi_shft->SetBinError(203,0.0004407103);
   r2_12_vsDetaVsDphi_shft->SetBinError(204,0.0004730971);
   r2_12_vsDetaVsDphi_shft->SetBinError(205,0.0005185837);
   r2_12_vsDetaVsDphi_shft->SetBinError(206,0.0005998768);
   r2_12_vsDetaVsDphi_shft->SetBinError(207,0.0007615454);
   r2_12_vsDetaVsDphi_shft->SetBinError(208,0.001310553);
   r2_12_vsDetaVsDphi_shft->SetBinError(211,0.001307125);
   r2_12_vsDetaVsDphi_shft->SetBinError(212,0.0007621252);
   r2_12_vsDetaVsDphi_shft->SetBinError(213,0.0006005081);
   r2_12_vsDetaVsDphi_shft->SetBinError(214,0.0005196601);
   r2_12_vsDetaVsDphi_shft->SetBinError(215,0.0004748138);
   r2_12_vsDetaVsDphi_shft->SetBinError(216,0.0004438176);
   r2_12_vsDetaVsDphi_shft->SetBinError(217,0.0004863596);
   r2_12_vsDetaVsDphi_shft->SetBinError(218,0.0004438176);
   r2_12_vsDetaVsDphi_shft->SetBinError(219,0.0004748138);
   r2_12_vsDetaVsDphi_shft->SetBinError(220,0.0005196601);
   r2_12_vsDetaVsDphi_shft->SetBinError(221,0.0006005081);
   r2_12_vsDetaVsDphi_shft->SetBinError(222,0.0007621252);
   r2_12_vsDetaVsDphi_shft->SetBinError(223,0.001307125);
   r2_12_vsDetaVsDphi_shft->SetBinError(226,0.001312575);
   r2_12_vsDetaVsDphi_shft->SetBinError(227,0.0007616859);
   r2_12_vsDetaVsDphi_shft->SetBinError(228,0.0006008271);
   r2_12_vsDetaVsDphi_shft->SetBinError(229,0.0005204046);
   r2_12_vsDetaVsDphi_shft->SetBinError(230,0.0004764822);
   r2_12_vsDetaVsDphi_shft->SetBinError(231,0.000447013);
   r2_12_vsDetaVsDphi_shft->SetBinError(232,0.000491239);
   r2_12_vsDetaVsDphi_shft->SetBinError(233,0.000447013);
   r2_12_vsDetaVsDphi_shft->SetBinError(234,0.0004764822);
   r2_12_vsDetaVsDphi_shft->SetBinError(235,0.0005204046);
   r2_12_vsDetaVsDphi_shft->SetBinError(236,0.0006008271);
   r2_12_vsDetaVsDphi_shft->SetBinError(237,0.0007616859);
   r2_12_vsDetaVsDphi_shft->SetBinError(238,0.001312575);
   r2_12_vsDetaVsDphi_shft->SetBinError(241,0.0013094);
   r2_12_vsDetaVsDphi_shft->SetBinError(242,0.0007623556);
   r2_12_vsDetaVsDphi_shft->SetBinError(243,0.0006013515);
   r2_12_vsDetaVsDphi_shft->SetBinError(244,0.0005211935);
   r2_12_vsDetaVsDphi_shft->SetBinError(245,0.000478172);
   r2_12_vsDetaVsDphi_shft->SetBinError(246,0.0004503276);
   r2_12_vsDetaVsDphi_shft->SetBinError(247,0.0004970457);
   r2_12_vsDetaVsDphi_shft->SetBinError(248,0.0004503276);
   r2_12_vsDetaVsDphi_shft->SetBinError(249,0.000478172);
   r2_12_vsDetaVsDphi_shft->SetBinError(250,0.0005211935);
   r2_12_vsDetaVsDphi_shft->SetBinError(251,0.0006013515);
   r2_12_vsDetaVsDphi_shft->SetBinError(252,0.0007623556);
   r2_12_vsDetaVsDphi_shft->SetBinError(253,0.0013094);
   r2_12_vsDetaVsDphi_shft->SetBinError(256,0.001314261);
   r2_12_vsDetaVsDphi_shft->SetBinError(257,0.0007622978);
   r2_12_vsDetaVsDphi_shft->SetBinError(258,0.000601669);
   r2_12_vsDetaVsDphi_shft->SetBinError(259,0.0005215559);
   r2_12_vsDetaVsDphi_shft->SetBinError(260,0.0004796979);
   r2_12_vsDetaVsDphi_shft->SetBinError(261,0.000453602);
   r2_12_vsDetaVsDphi_shft->SetBinError(262,0.0005031082);
   r2_12_vsDetaVsDphi_shft->SetBinError(263,0.000453602);
   r2_12_vsDetaVsDphi_shft->SetBinError(264,0.0004796979);
   r2_12_vsDetaVsDphi_shft->SetBinError(265,0.0005215559);
   r2_12_vsDetaVsDphi_shft->SetBinError(266,0.000601669);
   r2_12_vsDetaVsDphi_shft->SetBinError(267,0.0007622978);
   r2_12_vsDetaVsDphi_shft->SetBinError(268,0.001314261);
   r2_12_vsDetaVsDphi_shft->SetBinError(271,0.001310927);
   r2_12_vsDetaVsDphi_shft->SetBinError(272,0.0007625589);
   r2_12_vsDetaVsDphi_shft->SetBinError(273,0.000601636);
   r2_12_vsDetaVsDphi_shft->SetBinError(274,0.0005222773);
   r2_12_vsDetaVsDphi_shft->SetBinError(275,0.0004806334);
   r2_12_vsDetaVsDphi_shft->SetBinError(276,0.0004565488);
   r2_12_vsDetaVsDphi_shft->SetBinError(277,0.000509373);
   r2_12_vsDetaVsDphi_shft->SetBinError(278,0.0004565488);
   r2_12_vsDetaVsDphi_shft->SetBinError(279,0.0004806334);
   r2_12_vsDetaVsDphi_shft->SetBinError(280,0.0005222773);
   r2_12_vsDetaVsDphi_shft->SetBinError(281,0.000601636);
   r2_12_vsDetaVsDphi_shft->SetBinError(282,0.0007625589);
   r2_12_vsDetaVsDphi_shft->SetBinError(283,0.001310927);
   r2_12_vsDetaVsDphi_shft->SetBinError(286,0.001309331);
   r2_12_vsDetaVsDphi_shft->SetBinError(287,0.0007617323);
   r2_12_vsDetaVsDphi_shft->SetBinError(288,0.0006016945);
   r2_12_vsDetaVsDphi_shft->SetBinError(289,0.0005224241);
   r2_12_vsDetaVsDphi_shft->SetBinError(290,0.0004814462);
   r2_12_vsDetaVsDphi_shft->SetBinError(291,0.0004586244);
   r2_12_vsDetaVsDphi_shft->SetBinError(292,0.000446983);
   r2_12_vsDetaVsDphi_shft->SetBinError(293,0.0004586244);
   r2_12_vsDetaVsDphi_shft->SetBinError(294,0.0004814462);
   r2_12_vsDetaVsDphi_shft->SetBinError(295,0.0005224241);
   r2_12_vsDetaVsDphi_shft->SetBinError(296,0.0006016945);
   r2_12_vsDetaVsDphi_shft->SetBinError(297,0.0007617323);
   r2_12_vsDetaVsDphi_shft->SetBinError(298,0.001309331);
   r2_12_vsDetaVsDphi_shft->SetBinError(301,0.001858291);
   r2_12_vsDetaVsDphi_shft->SetBinError(302,0.001076649);
   r2_12_vsDetaVsDphi_shft->SetBinError(303,0.0008512983);
   r2_12_vsDetaVsDphi_shft->SetBinError(304,0.0007387153);
   r2_12_vsDetaVsDphi_shft->SetBinError(305,0.0006815315);
   r2_12_vsDetaVsDphi_shft->SetBinError(306,0.0006497596);
   r2_12_vsDetaVsDphi_shft->SetBinError(307,0.000446983);
   r2_12_vsDetaVsDphi_shft->SetBinError(308,0.0006497596);
   r2_12_vsDetaVsDphi_shft->SetBinError(309,0.0006815315);
   r2_12_vsDetaVsDphi_shft->SetBinError(310,0.0007387153);
   r2_12_vsDetaVsDphi_shft->SetBinError(311,0.0008512983);
   r2_12_vsDetaVsDphi_shft->SetBinError(312,0.001076649);
   r2_12_vsDetaVsDphi_shft->SetBinError(313,0.001858291);
   r2_12_vsDetaVsDphi_shft->SetBinError(316,0.001309331);
   r2_12_vsDetaVsDphi_shft->SetBinError(317,0.0007617323);
   r2_12_vsDetaVsDphi_shft->SetBinError(318,0.0006016945);
   r2_12_vsDetaVsDphi_shft->SetBinError(319,0.0005224241);
   r2_12_vsDetaVsDphi_shft->SetBinError(320,0.0004814462);
   r2_12_vsDetaVsDphi_shft->SetBinError(321,0.0004586244);
   r2_12_vsDetaVsDphi_shft->SetBinError(322,0.000446983);
   r2_12_vsDetaVsDphi_shft->SetBinError(323,0.0004586244);
   r2_12_vsDetaVsDphi_shft->SetBinError(324,0.0004814462);
   r2_12_vsDetaVsDphi_shft->SetBinError(325,0.0005224241);
   r2_12_vsDetaVsDphi_shft->SetBinError(326,0.0006016945);
   r2_12_vsDetaVsDphi_shft->SetBinError(327,0.0007617323);
   r2_12_vsDetaVsDphi_shft->SetBinError(328,0.001309331);
   r2_12_vsDetaVsDphi_shft->SetBinError(331,0.001310927);
   r2_12_vsDetaVsDphi_shft->SetBinError(332,0.0007625589);
   r2_12_vsDetaVsDphi_shft->SetBinError(333,0.000601636);
   r2_12_vsDetaVsDphi_shft->SetBinError(334,0.0005222773);
   r2_12_vsDetaVsDphi_shft->SetBinError(335,0.0004806334);
   r2_12_vsDetaVsDphi_shft->SetBinError(336,0.0004565488);
   r2_12_vsDetaVsDphi_shft->SetBinError(337,0.000509373);
   r2_12_vsDetaVsDphi_shft->SetBinError(338,0.0004565488);
   r2_12_vsDetaVsDphi_shft->SetBinError(339,0.0004806334);
   r2_12_vsDetaVsDphi_shft->SetBinError(340,0.0005222773);
   r2_12_vsDetaVsDphi_shft->SetBinError(341,0.000601636);
   r2_12_vsDetaVsDphi_shft->SetBinError(342,0.0007625589);
   r2_12_vsDetaVsDphi_shft->SetBinError(343,0.001310927);
   r2_12_vsDetaVsDphi_shft->SetBinError(346,0.001314261);
   r2_12_vsDetaVsDphi_shft->SetBinError(347,0.0007622978);
   r2_12_vsDetaVsDphi_shft->SetBinError(348,0.000601669);
   r2_12_vsDetaVsDphi_shft->SetBinError(349,0.0005215559);
   r2_12_vsDetaVsDphi_shft->SetBinError(350,0.0004796979);
   r2_12_vsDetaVsDphi_shft->SetBinError(351,0.000453602);
   r2_12_vsDetaVsDphi_shft->SetBinError(352,0.0005031082);
   r2_12_vsDetaVsDphi_shft->SetBinError(353,0.000453602);
   r2_12_vsDetaVsDphi_shft->SetBinError(354,0.0004796979);
   r2_12_vsDetaVsDphi_shft->SetBinError(355,0.0005215559);
   r2_12_vsDetaVsDphi_shft->SetBinError(356,0.000601669);
   r2_12_vsDetaVsDphi_shft->SetBinError(357,0.0007622978);
   r2_12_vsDetaVsDphi_shft->SetBinError(358,0.001314261);
   r2_12_vsDetaVsDphi_shft->SetBinError(361,0.0013094);
   r2_12_vsDetaVsDphi_shft->SetBinError(362,0.0007623556);
   r2_12_vsDetaVsDphi_shft->SetBinError(363,0.0006013515);
   r2_12_vsDetaVsDphi_shft->SetBinError(364,0.0005211935);
   r2_12_vsDetaVsDphi_shft->SetBinError(365,0.000478172);
   r2_12_vsDetaVsDphi_shft->SetBinError(366,0.0004503276);
   r2_12_vsDetaVsDphi_shft->SetBinError(367,0.0004970457);
   r2_12_vsDetaVsDphi_shft->SetBinError(368,0.0004503276);
   r2_12_vsDetaVsDphi_shft->SetBinError(369,0.000478172);
   r2_12_vsDetaVsDphi_shft->SetBinError(370,0.0005211935);
   r2_12_vsDetaVsDphi_shft->SetBinError(371,0.0006013515);
   r2_12_vsDetaVsDphi_shft->SetBinError(372,0.0007623556);
   r2_12_vsDetaVsDphi_shft->SetBinError(373,0.0013094);
   r2_12_vsDetaVsDphi_shft->SetBinError(376,0.001312575);
   r2_12_vsDetaVsDphi_shft->SetBinError(377,0.0007616859);
   r2_12_vsDetaVsDphi_shft->SetBinError(378,0.0006008271);
   r2_12_vsDetaVsDphi_shft->SetBinError(379,0.0005204046);
   r2_12_vsDetaVsDphi_shft->SetBinError(380,0.0004764822);
   r2_12_vsDetaVsDphi_shft->SetBinError(381,0.000447013);
   r2_12_vsDetaVsDphi_shft->SetBinError(382,0.000491239);
   r2_12_vsDetaVsDphi_shft->SetBinError(383,0.000447013);
   r2_12_vsDetaVsDphi_shft->SetBinError(384,0.0004764822);
   r2_12_vsDetaVsDphi_shft->SetBinError(385,0.0005204046);
   r2_12_vsDetaVsDphi_shft->SetBinError(386,0.0006008271);
   r2_12_vsDetaVsDphi_shft->SetBinError(387,0.0007616859);
   r2_12_vsDetaVsDphi_shft->SetBinError(388,0.001312575);
   r2_12_vsDetaVsDphi_shft->SetBinError(391,0.001307125);
   r2_12_vsDetaVsDphi_shft->SetBinError(392,0.0007621252);
   r2_12_vsDetaVsDphi_shft->SetBinError(393,0.0006005081);
   r2_12_vsDetaVsDphi_shft->SetBinError(394,0.0005196601);
   r2_12_vsDetaVsDphi_shft->SetBinError(395,0.0004748138);
   r2_12_vsDetaVsDphi_shft->SetBinError(396,0.0004438176);
   r2_12_vsDetaVsDphi_shft->SetBinError(397,0.0004863596);
   r2_12_vsDetaVsDphi_shft->SetBinError(398,0.0004438176);
   r2_12_vsDetaVsDphi_shft->SetBinError(399,0.0004748138);
   r2_12_vsDetaVsDphi_shft->SetBinError(400,0.0005196601);
   r2_12_vsDetaVsDphi_shft->SetBinError(401,0.0006005081);
   r2_12_vsDetaVsDphi_shft->SetBinError(402,0.0007621252);
   r2_12_vsDetaVsDphi_shft->SetBinError(403,0.001307125);
   r2_12_vsDetaVsDphi_shft->SetBinError(406,0.001310553);
   r2_12_vsDetaVsDphi_shft->SetBinError(407,0.0007615454);
   r2_12_vsDetaVsDphi_shft->SetBinError(408,0.0005998768);
   r2_12_vsDetaVsDphi_shft->SetBinError(409,0.0005185837);
   r2_12_vsDetaVsDphi_shft->SetBinError(410,0.0004730971);
   r2_12_vsDetaVsDphi_shft->SetBinError(411,0.0004407103);
   r2_12_vsDetaVsDphi_shft->SetBinError(412,0.000481591);
   r2_12_vsDetaVsDphi_shft->SetBinError(413,0.0004407103);
   r2_12_vsDetaVsDphi_shft->SetBinError(414,0.0004730971);
   r2_12_vsDetaVsDphi_shft->SetBinError(415,0.0005185837);
   r2_12_vsDetaVsDphi_shft->SetBinError(416,0.0005998768);
   r2_12_vsDetaVsDphi_shft->SetBinError(417,0.0007615454);
   r2_12_vsDetaVsDphi_shft->SetBinError(418,0.001310553);
   r2_12_vsDetaVsDphi_shft->SetBinError(421,0.001311652);
   r2_12_vsDetaVsDphi_shft->SetBinError(422,0.0007611975);
   r2_12_vsDetaVsDphi_shft->SetBinError(423,0.0005997391);
   r2_12_vsDetaVsDphi_shft->SetBinError(424,0.0005175361);
   r2_12_vsDetaVsDphi_shft->SetBinError(425,0.0004713249);
   r2_12_vsDetaVsDphi_shft->SetBinError(426,0.000437801);
   r2_12_vsDetaVsDphi_shft->SetBinError(427,0.0004779226);
   r2_12_vsDetaVsDphi_shft->SetBinError(428,0.000437801);
   r2_12_vsDetaVsDphi_shft->SetBinError(429,0.0004713249);
   r2_12_vsDetaVsDphi_shft->SetBinError(430,0.0005175361);
   r2_12_vsDetaVsDphi_shft->SetBinError(431,0.0005997391);
   r2_12_vsDetaVsDphi_shft->SetBinError(432,0.0007611975);
   r2_12_vsDetaVsDphi_shft->SetBinError(433,0.001311652);
   r2_12_vsDetaVsDphi_shft->SetBinError(436,0.001312513);
   r2_12_vsDetaVsDphi_shft->SetBinError(437,0.0007614516);
   r2_12_vsDetaVsDphi_shft->SetBinError(438,0.0005997201);
   r2_12_vsDetaVsDphi_shft->SetBinError(439,0.0005168237);
   r2_12_vsDetaVsDphi_shft->SetBinError(440,0.0004698158);
   r2_12_vsDetaVsDphi_shft->SetBinError(441,0.0004354525);
   r2_12_vsDetaVsDphi_shft->SetBinError(442,0.0004746664);
   r2_12_vsDetaVsDphi_shft->SetBinError(443,0.0004354525);
   r2_12_vsDetaVsDphi_shft->SetBinError(444,0.0004698158);
   r2_12_vsDetaVsDphi_shft->SetBinError(445,0.0005168237);
   r2_12_vsDetaVsDphi_shft->SetBinError(446,0.0005997201);
   r2_12_vsDetaVsDphi_shft->SetBinError(447,0.0007614516);
   r2_12_vsDetaVsDphi_shft->SetBinError(448,0.001312513);
   r2_12_vsDetaVsDphi_shft->SetBinError(451,0.001309532);
   r2_12_vsDetaVsDphi_shft->SetBinError(452,0.0007616588);
   r2_12_vsDetaVsDphi_shft->SetBinError(453,0.0005994826);
   r2_12_vsDetaVsDphi_shft->SetBinError(454,0.0005162971);
   r2_12_vsDetaVsDphi_shft->SetBinError(455,0.0004684751);
   r2_12_vsDetaVsDphi_shft->SetBinError(456,0.00043331);
   r2_12_vsDetaVsDphi_shft->SetBinError(457,0.000471458);
   r2_12_vsDetaVsDphi_shft->SetBinError(458,0.00043331);
   r2_12_vsDetaVsDphi_shft->SetBinError(459,0.0004684751);
   r2_12_vsDetaVsDphi_shft->SetBinError(460,0.0005162971);
   r2_12_vsDetaVsDphi_shft->SetBinError(461,0.0005994826);
   r2_12_vsDetaVsDphi_shft->SetBinError(462,0.0007616588);
   r2_12_vsDetaVsDphi_shft->SetBinError(463,0.001309532);
   r2_12_vsDetaVsDphi_shft->SetBinError(466,0.001311811);
   r2_12_vsDetaVsDphi_shft->SetBinError(467,0.0007615901);
   r2_12_vsDetaVsDphi_shft->SetBinError(468,0.0005993064);
   r2_12_vsDetaVsDphi_shft->SetBinError(469,0.0005153332);
   r2_12_vsDetaVsDphi_shft->SetBinError(470,0.0004672181);
   r2_12_vsDetaVsDphi_shft->SetBinError(471,0.0004315216);
   r2_12_vsDetaVsDphi_shft->SetBinError(472,0.0004690818);
   r2_12_vsDetaVsDphi_shft->SetBinError(473,0.0004315216);
   r2_12_vsDetaVsDphi_shft->SetBinError(474,0.0004672181);
   r2_12_vsDetaVsDphi_shft->SetBinError(475,0.0005153332);
   r2_12_vsDetaVsDphi_shft->SetBinError(476,0.0005993064);
   r2_12_vsDetaVsDphi_shft->SetBinError(477,0.0007615901);
   r2_12_vsDetaVsDphi_shft->SetBinError(478,0.001311811);
   r2_12_vsDetaVsDphi_shft->SetBinError(481,0.001312382);
   r2_12_vsDetaVsDphi_shft->SetBinError(482,0.0007617838);
   r2_12_vsDetaVsDphi_shft->SetBinError(483,0.0005987606);
   r2_12_vsDetaVsDphi_shft->SetBinError(484,0.0005148183);
   r2_12_vsDetaVsDphi_shft->SetBinError(485,0.000466046);
   r2_12_vsDetaVsDphi_shft->SetBinError(486,0.0004298565);
   r2_12_vsDetaVsDphi_shft->SetBinError(487,0.00046716);
   r2_12_vsDetaVsDphi_shft->SetBinError(488,0.0004298565);
   r2_12_vsDetaVsDphi_shft->SetBinError(489,0.000466046);
   r2_12_vsDetaVsDphi_shft->SetBinError(490,0.0005148183);
   r2_12_vsDetaVsDphi_shft->SetBinError(491,0.0005987606);
   r2_12_vsDetaVsDphi_shft->SetBinError(492,0.0007617838);
   r2_12_vsDetaVsDphi_shft->SetBinError(493,0.001312382);
   r2_12_vsDetaVsDphi_shft->SetBinError(496,0.001311034);
   r2_12_vsDetaVsDphi_shft->SetBinError(497,0.0007620147);
   r2_12_vsDetaVsDphi_shft->SetBinError(498,0.0005987278);
   r2_12_vsDetaVsDphi_shft->SetBinError(499,0.0005142604);
   r2_12_vsDetaVsDphi_shft->SetBinError(500,0.0004651648);
   r2_12_vsDetaVsDphi_shft->SetBinError(501,0.0004284016);
   r2_12_vsDetaVsDphi_shft->SetBinError(502,0.000465404);
   r2_12_vsDetaVsDphi_shft->SetBinError(503,0.0004284016);
   r2_12_vsDetaVsDphi_shft->SetBinError(504,0.0004651648);
   r2_12_vsDetaVsDphi_shft->SetBinError(505,0.0005142604);
   r2_12_vsDetaVsDphi_shft->SetBinError(506,0.0005987278);
   r2_12_vsDetaVsDphi_shft->SetBinError(507,0.0007620147);
   r2_12_vsDetaVsDphi_shft->SetBinError(508,0.001311034);
   r2_12_vsDetaVsDphi_shft->SetBinError(511,0.001312776);
   r2_12_vsDetaVsDphi_shft->SetBinError(512,0.0007619345);
   r2_12_vsDetaVsDphi_shft->SetBinError(513,0.0005987623);
   r2_12_vsDetaVsDphi_shft->SetBinError(514,0.0005139615);
   r2_12_vsDetaVsDphi_shft->SetBinError(515,0.0004643776);
   r2_12_vsDetaVsDphi_shft->SetBinError(516,0.000427305);
   r2_12_vsDetaVsDphi_shft->SetBinError(517,0.000464035);
   r2_12_vsDetaVsDphi_shft->SetBinError(518,0.000427305);
   r2_12_vsDetaVsDphi_shft->SetBinError(519,0.0004643776);
   r2_12_vsDetaVsDphi_shft->SetBinError(520,0.0005139615);
   r2_12_vsDetaVsDphi_shft->SetBinError(521,0.0005987623);
   r2_12_vsDetaVsDphi_shft->SetBinError(522,0.0007619345);
   r2_12_vsDetaVsDphi_shft->SetBinError(523,0.001312776);
   r2_12_vsDetaVsDphi_shft->SetBinError(526,0.001314797);
   r2_12_vsDetaVsDphi_shft->SetBinError(527,0.0007627941);
   r2_12_vsDetaVsDphi_shft->SetBinError(528,0.0005986524);
   r2_12_vsDetaVsDphi_shft->SetBinError(529,0.0005137927);
   r2_12_vsDetaVsDphi_shft->SetBinError(530,0.0004638444);
   r2_12_vsDetaVsDphi_shft->SetBinError(531,0.0004266103);
   r2_12_vsDetaVsDphi_shft->SetBinError(532,0.0004628212);
   r2_12_vsDetaVsDphi_shft->SetBinError(533,0.0004266103);
   r2_12_vsDetaVsDphi_shft->SetBinError(534,0.0004638444);
   r2_12_vsDetaVsDphi_shft->SetBinError(535,0.0005137927);
   r2_12_vsDetaVsDphi_shft->SetBinError(536,0.0005986524);
   r2_12_vsDetaVsDphi_shft->SetBinError(537,0.0007627941);
   r2_12_vsDetaVsDphi_shft->SetBinError(538,0.001314797);
   r2_12_vsDetaVsDphi_shft->SetBinError(541,0.001314036);
   r2_12_vsDetaVsDphi_shft->SetBinError(542,0.0007632076);
   r2_12_vsDetaVsDphi_shft->SetBinError(543,0.0005986007);
   r2_12_vsDetaVsDphi_shft->SetBinError(544,0.0005140957);
   r2_12_vsDetaVsDphi_shft->SetBinError(545,0.0004635133);
   r2_12_vsDetaVsDphi_shft->SetBinError(546,0.0004259313);
   r2_12_vsDetaVsDphi_shft->SetBinError(547,0.0004619628);
   r2_12_vsDetaVsDphi_shft->SetBinError(548,0.0004259313);
   r2_12_vsDetaVsDphi_shft->SetBinError(549,0.0004635133);
   r2_12_vsDetaVsDphi_shft->SetBinError(550,0.0005140957);
   r2_12_vsDetaVsDphi_shft->SetBinError(551,0.0005986007);
   r2_12_vsDetaVsDphi_shft->SetBinError(552,0.0007632076);
   r2_12_vsDetaVsDphi_shft->SetBinError(553,0.001314036);
   r2_12_vsDetaVsDphi_shft->SetBinError(556,0.001317064);
   r2_12_vsDetaVsDphi_shft->SetBinError(557,0.0007635783);
   r2_12_vsDetaVsDphi_shft->SetBinError(558,0.0005992565);
   r2_12_vsDetaVsDphi_shft->SetBinError(559,0.0005137754);
   r2_12_vsDetaVsDphi_shft->SetBinError(560,0.0004631945);
   r2_12_vsDetaVsDphi_shft->SetBinError(561,0.0004254594);
   r2_12_vsDetaVsDphi_shft->SetBinError(562,0.0004613842);
   r2_12_vsDetaVsDphi_shft->SetBinError(563,0.0004254594);
   r2_12_vsDetaVsDphi_shft->SetBinError(564,0.0004631945);
   r2_12_vsDetaVsDphi_shft->SetBinError(565,0.0005137754);
   r2_12_vsDetaVsDphi_shft->SetBinError(566,0.0005992565);
   r2_12_vsDetaVsDphi_shft->SetBinError(567,0.0007635783);
   r2_12_vsDetaVsDphi_shft->SetBinError(568,0.001317064);
   r2_12_vsDetaVsDphi_shft->SetBinError(571,0.001317944);
   r2_12_vsDetaVsDphi_shft->SetBinError(572,0.0007642942);
   r2_12_vsDetaVsDphi_shft->SetBinError(573,0.0005995443);
   r2_12_vsDetaVsDphi_shft->SetBinError(574,0.0005140471);
   r2_12_vsDetaVsDphi_shft->SetBinError(575,0.0004631391);
   r2_12_vsDetaVsDphi_shft->SetBinError(576,0.000425238);
   r2_12_vsDetaVsDphi_shft->SetBinError(577,0.000460871);
   r2_12_vsDetaVsDphi_shft->SetBinError(578,0.000425238);
   r2_12_vsDetaVsDphi_shft->SetBinError(579,0.0004631391);
   r2_12_vsDetaVsDphi_shft->SetBinError(580,0.0005140471);
   r2_12_vsDetaVsDphi_shft->SetBinError(581,0.0005995443);
   r2_12_vsDetaVsDphi_shft->SetBinError(582,0.0007642942);
   r2_12_vsDetaVsDphi_shft->SetBinError(583,0.001317944);
   r2_12_vsDetaVsDphi_shft->SetBinError(586,0.001318358);
   r2_12_vsDetaVsDphi_shft->SetBinError(587,0.0007654606);
   r2_12_vsDetaVsDphi_shft->SetBinError(588,0.0006001158);
   r2_12_vsDetaVsDphi_shft->SetBinError(589,0.0005142062);
   r2_12_vsDetaVsDphi_shft->SetBinError(590,0.0004632513);
   r2_12_vsDetaVsDphi_shft->SetBinError(591,0.0004249719);
   r2_12_vsDetaVsDphi_shft->SetBinError(592,0.0004607581);
   r2_12_vsDetaVsDphi_shft->SetBinError(593,0.0004249719);
   r2_12_vsDetaVsDphi_shft->SetBinError(594,0.0004632513);
   r2_12_vsDetaVsDphi_shft->SetBinError(595,0.0005142062);
   r2_12_vsDetaVsDphi_shft->SetBinError(596,0.0006001158);
   r2_12_vsDetaVsDphi_shft->SetBinError(597,0.0007654606);
   r2_12_vsDetaVsDphi_shft->SetBinError(598,0.001318358);
   r2_12_vsDetaVsDphi_shft->SetBinError(601,0.001320956);
   r2_12_vsDetaVsDphi_shft->SetBinError(602,0.0007664181);
   r2_12_vsDetaVsDphi_shft->SetBinError(603,0.0006005511);
   r2_12_vsDetaVsDphi_shft->SetBinError(604,0.000514547);
   r2_12_vsDetaVsDphi_shft->SetBinError(605,0.0004634653);
   r2_12_vsDetaVsDphi_shft->SetBinError(606,0.0004248806);
   r2_12_vsDetaVsDphi_shft->SetBinError(607,0.0004607811);
   r2_12_vsDetaVsDphi_shft->SetBinError(608,0.0004248806);
   r2_12_vsDetaVsDphi_shft->SetBinError(609,0.0004634653);
   r2_12_vsDetaVsDphi_shft->SetBinError(610,0.000514547);
   r2_12_vsDetaVsDphi_shft->SetBinError(611,0.0006005511);
   r2_12_vsDetaVsDphi_shft->SetBinError(612,0.0007664181);
   r2_12_vsDetaVsDphi_shft->SetBinError(613,0.001320956);
   r2_12_vsDetaVsDphi_shft->SetBinError(616,0.0013226);
   r2_12_vsDetaVsDphi_shft->SetBinError(617,0.0007671047);
   r2_12_vsDetaVsDphi_shft->SetBinError(618,0.0006013432);
   r2_12_vsDetaVsDphi_shft->SetBinError(619,0.0005148583);
   r2_12_vsDetaVsDphi_shft->SetBinError(620,0.0004634519);
   r2_12_vsDetaVsDphi_shft->SetBinError(621,0.0004251443);
   r2_12_vsDetaVsDphi_shft->SetBinError(622,0.0004609758);
   r2_12_vsDetaVsDphi_shft->SetBinError(623,0.0004251443);
   r2_12_vsDetaVsDphi_shft->SetBinError(624,0.0004634519);
   r2_12_vsDetaVsDphi_shft->SetBinError(625,0.0005148583);
   r2_12_vsDetaVsDphi_shft->SetBinError(626,0.0006013432);
   r2_12_vsDetaVsDphi_shft->SetBinError(627,0.0007671047);
   r2_12_vsDetaVsDphi_shft->SetBinError(628,0.0013226);
   r2_12_vsDetaVsDphi_shft->SetBinError(631,0.001323599);
   r2_12_vsDetaVsDphi_shft->SetBinError(632,0.0007683565);
   r2_12_vsDetaVsDphi_shft->SetBinError(633,0.0006022842);
   r2_12_vsDetaVsDphi_shft->SetBinError(634,0.0005154117);
   r2_12_vsDetaVsDphi_shft->SetBinError(635,0.0004638495);
   r2_12_vsDetaVsDphi_shft->SetBinError(636,0.0004252029);
   r2_12_vsDetaVsDphi_shft->SetBinError(637,0.0004608641);
   r2_12_vsDetaVsDphi_shft->SetBinError(638,0.0004252029);
   r2_12_vsDetaVsDphi_shft->SetBinError(639,0.0004638495);
   r2_12_vsDetaVsDphi_shft->SetBinError(640,0.0005154117);
   r2_12_vsDetaVsDphi_shft->SetBinError(641,0.0006022842);
   r2_12_vsDetaVsDphi_shft->SetBinError(642,0.0007683565);
   r2_12_vsDetaVsDphi_shft->SetBinError(643,0.001323599);
   r2_12_vsDetaVsDphi_shft->SetBinError(646,0.001329046);
   r2_12_vsDetaVsDphi_shft->SetBinError(647,0.0007682746);
   r2_12_vsDetaVsDphi_shft->SetBinError(648,0.0006022969);
   r2_12_vsDetaVsDphi_shft->SetBinError(649,0.0005158765);
   r2_12_vsDetaVsDphi_shft->SetBinError(650,0.0004641405);
   r2_12_vsDetaVsDphi_shft->SetBinError(651,0.0004253944);
   r2_12_vsDetaVsDphi_shft->SetBinError(652,0.0004610008);
   r2_12_vsDetaVsDphi_shft->SetBinError(653,0.0004253944);
   r2_12_vsDetaVsDphi_shft->SetBinError(654,0.0004641405);
   r2_12_vsDetaVsDphi_shft->SetBinError(655,0.0005158765);
   r2_12_vsDetaVsDphi_shft->SetBinError(656,0.0006022969);
   r2_12_vsDetaVsDphi_shft->SetBinError(657,0.0007682746);
   r2_12_vsDetaVsDphi_shft->SetBinError(658,0.001329046);
   r2_12_vsDetaVsDphi_shft->SetBinError(661,0.001330721);
   r2_12_vsDetaVsDphi_shft->SetBinError(662,0.0007693593);
   r2_12_vsDetaVsDphi_shft->SetBinError(663,0.0006034014);
   r2_12_vsDetaVsDphi_shft->SetBinError(664,0.0005164109);
   r2_12_vsDetaVsDphi_shft->SetBinError(665,0.0004646033);
   r2_12_vsDetaVsDphi_shft->SetBinError(666,0.0004259084);
   r2_12_vsDetaVsDphi_shft->SetBinError(667,0.0004616606);
   r2_12_vsDetaVsDphi_shft->SetBinError(668,0.0004259084);
   r2_12_vsDetaVsDphi_shft->SetBinError(669,0.0004646033);
   r2_12_vsDetaVsDphi_shft->SetBinError(670,0.0005164109);
   r2_12_vsDetaVsDphi_shft->SetBinError(671,0.0006034014);
   r2_12_vsDetaVsDphi_shft->SetBinError(672,0.0007693593);
   r2_12_vsDetaVsDphi_shft->SetBinError(673,0.001330721);
   r2_12_vsDetaVsDphi_shft->SetBinError(676,0.00133196);
   r2_12_vsDetaVsDphi_shft->SetBinError(677,0.0007709154);
   r2_12_vsDetaVsDphi_shft->SetBinError(678,0.0006040393);
   r2_12_vsDetaVsDphi_shft->SetBinError(679,0.000517269);
   r2_12_vsDetaVsDphi_shft->SetBinError(680,0.0004650922);
   r2_12_vsDetaVsDphi_shft->SetBinError(681,0.0004260743);
   r2_12_vsDetaVsDphi_shft->SetBinError(682,0.0004616778);
   r2_12_vsDetaVsDphi_shft->SetBinError(683,0.0004260743);
   r2_12_vsDetaVsDphi_shft->SetBinError(684,0.0004650922);
   r2_12_vsDetaVsDphi_shft->SetBinError(685,0.000517269);
   r2_12_vsDetaVsDphi_shft->SetBinError(686,0.0006040393);
   r2_12_vsDetaVsDphi_shft->SetBinError(687,0.0007709154);
   r2_12_vsDetaVsDphi_shft->SetBinError(688,0.00133196);
   r2_12_vsDetaVsDphi_shft->SetBinError(691,0.001330992);
   r2_12_vsDetaVsDphi_shft->SetBinError(692,0.0007721653);
   r2_12_vsDetaVsDphi_shft->SetBinError(693,0.0006050487);
   r2_12_vsDetaVsDphi_shft->SetBinError(694,0.0005176955);
   r2_12_vsDetaVsDphi_shft->SetBinError(695,0.0004656385);
   r2_12_vsDetaVsDphi_shft->SetBinError(696,0.0004267179);
   r2_12_vsDetaVsDphi_shft->SetBinError(697,0.0004623946);
   r2_12_vsDetaVsDphi_shft->SetBinError(698,0.0004267179);
   r2_12_vsDetaVsDphi_shft->SetBinError(699,0.0004656385);
   r2_12_vsDetaVsDphi_shft->SetBinError(700,0.0005176955);
   r2_12_vsDetaVsDphi_shft->SetBinError(701,0.0006050487);
   r2_12_vsDetaVsDphi_shft->SetBinError(702,0.0007721653);
   r2_12_vsDetaVsDphi_shft->SetBinError(703,0.001330992);
   r2_12_vsDetaVsDphi_shft->SetBinError(706,0.001332889);
   r2_12_vsDetaVsDphi_shft->SetBinError(707,0.0007727823);
   r2_12_vsDetaVsDphi_shft->SetBinError(708,0.0006056447);
   r2_12_vsDetaVsDphi_shft->SetBinError(709,0.0005183222);
   r2_12_vsDetaVsDphi_shft->SetBinError(710,0.0004660058);
   r2_12_vsDetaVsDphi_shft->SetBinError(711,0.0004270145);
   r2_12_vsDetaVsDphi_shft->SetBinError(712,0.0004625346);
   r2_12_vsDetaVsDphi_shft->SetBinError(713,0.0004270145);
   r2_12_vsDetaVsDphi_shft->SetBinError(714,0.0004660058);
   r2_12_vsDetaVsDphi_shft->SetBinError(715,0.0005183222);
   r2_12_vsDetaVsDphi_shft->SetBinError(716,0.0006056447);
   r2_12_vsDetaVsDphi_shft->SetBinError(717,0.0007727823);
   r2_12_vsDetaVsDphi_shft->SetBinError(718,0.001332889);
   r2_12_vsDetaVsDphi_shft->SetBinError(721,0.001334051);
   r2_12_vsDetaVsDphi_shft->SetBinError(722,0.0007735371);
   r2_12_vsDetaVsDphi_shft->SetBinError(723,0.0006064961);
   r2_12_vsDetaVsDphi_shft->SetBinError(724,0.000518921);
   r2_12_vsDetaVsDphi_shft->SetBinError(725,0.0004665656);
   r2_12_vsDetaVsDphi_shft->SetBinError(726,0.0004275393);
   r2_12_vsDetaVsDphi_shft->SetBinError(727,0.0004632991);
   r2_12_vsDetaVsDphi_shft->SetBinError(728,0.0004275393);
   r2_12_vsDetaVsDphi_shft->SetBinError(729,0.0004665656);
   r2_12_vsDetaVsDphi_shft->SetBinError(730,0.000518921);
   r2_12_vsDetaVsDphi_shft->SetBinError(731,0.0006064961);
   r2_12_vsDetaVsDphi_shft->SetBinError(732,0.0007735371);
   r2_12_vsDetaVsDphi_shft->SetBinError(733,0.001334051);
   r2_12_vsDetaVsDphi_shft->SetBinError(736,0.00133745);
   r2_12_vsDetaVsDphi_shft->SetBinError(737,0.0007742013);
   r2_12_vsDetaVsDphi_shft->SetBinError(738,0.000607018);
   r2_12_vsDetaVsDphi_shft->SetBinError(739,0.0005194482);
   r2_12_vsDetaVsDphi_shft->SetBinError(740,0.0004671035);
   r2_12_vsDetaVsDphi_shft->SetBinError(741,0.0004279682);
   r2_12_vsDetaVsDphi_shft->SetBinError(742,0.0004638395);
   r2_12_vsDetaVsDphi_shft->SetBinError(743,0.0004279682);
   r2_12_vsDetaVsDphi_shft->SetBinError(744,0.0004671035);
   r2_12_vsDetaVsDphi_shft->SetBinError(745,0.0005194482);
   r2_12_vsDetaVsDphi_shft->SetBinError(746,0.000607018);
   r2_12_vsDetaVsDphi_shft->SetBinError(747,0.0007742013);
   r2_12_vsDetaVsDphi_shft->SetBinError(748,0.00133745);
   r2_12_vsDetaVsDphi_shft->SetBinError(751,0.001333693);
   r2_12_vsDetaVsDphi_shft->SetBinError(752,0.0007754257);
   r2_12_vsDetaVsDphi_shft->SetBinError(753,0.0006078178);
   r2_12_vsDetaVsDphi_shft->SetBinError(754,0.000520009);
   r2_12_vsDetaVsDphi_shft->SetBinError(755,0.0004674428);
   r2_12_vsDetaVsDphi_shft->SetBinError(756,0.0004282973);
   r2_12_vsDetaVsDphi_shft->SetBinError(757,0.0004641854);
   r2_12_vsDetaVsDphi_shft->SetBinError(758,0.0004282973);
   r2_12_vsDetaVsDphi_shft->SetBinError(759,0.0004674428);
   r2_12_vsDetaVsDphi_shft->SetBinError(760,0.000520009);
   r2_12_vsDetaVsDphi_shft->SetBinError(761,0.0006078178);
   r2_12_vsDetaVsDphi_shft->SetBinError(762,0.0007754257);
   r2_12_vsDetaVsDphi_shft->SetBinError(763,0.001333693);
   r2_12_vsDetaVsDphi_shft->SetBinError(766,0.001339839);
   r2_12_vsDetaVsDphi_shft->SetBinError(767,0.0007761377);
   r2_12_vsDetaVsDphi_shft->SetBinError(768,0.0006087078);
   r2_12_vsDetaVsDphi_shft->SetBinError(769,0.0005202066);
   r2_12_vsDetaVsDphi_shft->SetBinError(770,0.0004679409);
   r2_12_vsDetaVsDphi_shft->SetBinError(771,0.0004285663);
   r2_12_vsDetaVsDphi_shft->SetBinError(772,0.0004646167);
   r2_12_vsDetaVsDphi_shft->SetBinError(773,0.0004285663);
   r2_12_vsDetaVsDphi_shft->SetBinError(774,0.0004679409);
   r2_12_vsDetaVsDphi_shft->SetBinError(775,0.0005202066);
   r2_12_vsDetaVsDphi_shft->SetBinError(776,0.0006087078);
   r2_12_vsDetaVsDphi_shft->SetBinError(777,0.0007761377);
   r2_12_vsDetaVsDphi_shft->SetBinError(778,0.001339839);
   r2_12_vsDetaVsDphi_shft->SetBinError(781,0.001339314);
   r2_12_vsDetaVsDphi_shft->SetBinError(782,0.0007766304);
   r2_12_vsDetaVsDphi_shft->SetBinError(783,0.0006086972);
   r2_12_vsDetaVsDphi_shft->SetBinError(784,0.0005209077);
   r2_12_vsDetaVsDphi_shft->SetBinError(785,0.0004681706);
   r2_12_vsDetaVsDphi_shft->SetBinError(786,0.0004290102);
   r2_12_vsDetaVsDphi_shft->SetBinError(787,0.0004648023);
   r2_12_vsDetaVsDphi_shft->SetBinError(788,0.0004290102);
   r2_12_vsDetaVsDphi_shft->SetBinError(789,0.0004681706);
   r2_12_vsDetaVsDphi_shft->SetBinError(790,0.0005209077);
   r2_12_vsDetaVsDphi_shft->SetBinError(791,0.0006086972);
   r2_12_vsDetaVsDphi_shft->SetBinError(792,0.0007766304);
   r2_12_vsDetaVsDphi_shft->SetBinError(793,0.001339314);
   r2_12_vsDetaVsDphi_shft->SetBinError(796,0.001342726);
   r2_12_vsDetaVsDphi_shft->SetBinError(797,0.000777032);
   r2_12_vsDetaVsDphi_shft->SetBinError(798,0.0006091166);
   r2_12_vsDetaVsDphi_shft->SetBinError(799,0.0005214855);
   r2_12_vsDetaVsDphi_shft->SetBinError(800,0.0004685164);
   r2_12_vsDetaVsDphi_shft->SetBinError(801,0.0004291434);
   r2_12_vsDetaVsDphi_shft->SetBinError(802,0.0004649558);
   r2_12_vsDetaVsDphi_shft->SetBinError(803,0.0004291434);
   r2_12_vsDetaVsDphi_shft->SetBinError(804,0.0004685164);
   r2_12_vsDetaVsDphi_shft->SetBinError(805,0.0005214855);
   r2_12_vsDetaVsDphi_shft->SetBinError(806,0.0006091166);
   r2_12_vsDetaVsDphi_shft->SetBinError(807,0.000777032);
   r2_12_vsDetaVsDphi_shft->SetBinError(808,0.001342726);
   r2_12_vsDetaVsDphi_shft->SetBinError(811,0.001340042);
   r2_12_vsDetaVsDphi_shft->SetBinError(812,0.0007774596);
   r2_12_vsDetaVsDphi_shft->SetBinError(813,0.0006093761);
   r2_12_vsDetaVsDphi_shft->SetBinError(814,0.0005214843);
   r2_12_vsDetaVsDphi_shft->SetBinError(815,0.0004685785);
   r2_12_vsDetaVsDphi_shft->SetBinError(816,0.0004293978);
   r2_12_vsDetaVsDphi_shft->SetBinError(817,0.0004652151);
   r2_12_vsDetaVsDphi_shft->SetBinError(818,0.0004293978);
   r2_12_vsDetaVsDphi_shft->SetBinError(819,0.0004685785);
   r2_12_vsDetaVsDphi_shft->SetBinError(820,0.0005214843);
   r2_12_vsDetaVsDphi_shft->SetBinError(821,0.0006093761);
   r2_12_vsDetaVsDphi_shft->SetBinError(822,0.0007774596);
   r2_12_vsDetaVsDphi_shft->SetBinError(823,0.001340042);
   r2_12_vsDetaVsDphi_shft->SetBinError(826,0.001340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(827,0.0007778389);
   r2_12_vsDetaVsDphi_shft->SetBinError(828,0.0006092999);
   r2_12_vsDetaVsDphi_shft->SetBinError(829,0.0005214653);
   r2_12_vsDetaVsDphi_shft->SetBinError(830,0.0004689829);
   r2_12_vsDetaVsDphi_shft->SetBinError(831,0.0004293687);
   r2_12_vsDetaVsDphi_shft->SetBinError(832,0.0004653834);
   r2_12_vsDetaVsDphi_shft->SetBinError(833,0.0004293687);
   r2_12_vsDetaVsDphi_shft->SetBinError(834,0.0004689829);
   r2_12_vsDetaVsDphi_shft->SetBinError(835,0.0005214653);
   r2_12_vsDetaVsDphi_shft->SetBinError(836,0.0006092999);
   r2_12_vsDetaVsDphi_shft->SetBinError(837,0.0007778389);
   r2_12_vsDetaVsDphi_shft->SetBinError(838,0.001340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(841,0.001898895);
   r2_12_vsDetaVsDphi_shft->SetBinError(842,0.001099985);
   r2_12_vsDetaVsDphi_shft->SetBinError(843,0.0008626658);
   r2_12_vsDetaVsDphi_shft->SetBinError(844,0.0007376291);
   r2_12_vsDetaVsDphi_shft->SetBinError(845,0.0006631442);
   r2_12_vsDetaVsDphi_shft->SetBinError(846,0.0006076555);
   r2_12_vsDetaVsDphi_shft->SetBinError(847,0.0006584131);
   r2_12_vsDetaVsDphi_shft->SetBinError(848,0.0006076555);
   r2_12_vsDetaVsDphi_shft->SetBinError(849,0.0006631442);
   r2_12_vsDetaVsDphi_shft->SetBinError(850,0.0007376291);
   r2_12_vsDetaVsDphi_shft->SetBinError(851,0.0008626658);
   r2_12_vsDetaVsDphi_shft->SetBinError(852,0.001099985);
   r2_12_vsDetaVsDphi_shft->SetBinError(853,0.001898895);
   r2_12_vsDetaVsDphi_shft->SetBinError(856,0.001340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(857,0.0007778389);
   r2_12_vsDetaVsDphi_shft->SetBinError(858,0.0006092999);
   r2_12_vsDetaVsDphi_shft->SetBinError(859,0.0005214653);
   r2_12_vsDetaVsDphi_shft->SetBinError(860,0.0004689829);
   r2_12_vsDetaVsDphi_shft->SetBinError(861,0.0004293687);
   r2_12_vsDetaVsDphi_shft->SetBinError(862,0.0004653834);
   r2_12_vsDetaVsDphi_shft->SetBinError(863,0.0004293687);
   r2_12_vsDetaVsDphi_shft->SetBinError(864,0.0004689829);
   r2_12_vsDetaVsDphi_shft->SetBinError(865,0.0005214653);
   r2_12_vsDetaVsDphi_shft->SetBinError(866,0.0006092999);
   r2_12_vsDetaVsDphi_shft->SetBinError(867,0.0007778389);
   r2_12_vsDetaVsDphi_shft->SetBinError(868,0.001340653);
   r2_12_vsDetaVsDphi_shft->SetBinError(871,0.001340042);
   r2_12_vsDetaVsDphi_shft->SetBinError(872,0.0007774596);
   r2_12_vsDetaVsDphi_shft->SetBinError(873,0.0006093761);
   r2_12_vsDetaVsDphi_shft->SetBinError(874,0.0005214843);
   r2_12_vsDetaVsDphi_shft->SetBinError(875,0.0004685785);
   r2_12_vsDetaVsDphi_shft->SetBinError(876,0.0004293978);
   r2_12_vsDetaVsDphi_shft->SetBinError(877,0.0004652151);
   r2_12_vsDetaVsDphi_shft->SetBinError(878,0.0004293978);
   r2_12_vsDetaVsDphi_shft->SetBinError(879,0.0004685785);
   r2_12_vsDetaVsDphi_shft->SetBinError(880,0.0005214843);
   r2_12_vsDetaVsDphi_shft->SetBinError(881,0.0006093761);
   r2_12_vsDetaVsDphi_shft->SetBinError(882,0.0007774596);
   r2_12_vsDetaVsDphi_shft->SetBinError(883,0.001340042);
   r2_12_vsDetaVsDphi_shft->SetBinError(886,0.001342726);
   r2_12_vsDetaVsDphi_shft->SetBinError(887,0.000777032);
   r2_12_vsDetaVsDphi_shft->SetBinError(888,0.0006091166);
   r2_12_vsDetaVsDphi_shft->SetBinError(889,0.0005214855);
   r2_12_vsDetaVsDphi_shft->SetBinError(890,0.0004685164);
   r2_12_vsDetaVsDphi_shft->SetBinError(891,0.0004291434);
   r2_12_vsDetaVsDphi_shft->SetBinError(892,0.0004649558);
   r2_12_vsDetaVsDphi_shft->SetBinError(893,0.0004291434);
   r2_12_vsDetaVsDphi_shft->SetBinError(894,0.0004685164);
   r2_12_vsDetaVsDphi_shft->SetBinError(895,0.0005214855);
   r2_12_vsDetaVsDphi_shft->SetBinError(896,0.0006091166);
   r2_12_vsDetaVsDphi_shft->SetBinError(897,0.000777032);
   r2_12_vsDetaVsDphi_shft->SetBinError(898,0.001342726);
   r2_12_vsDetaVsDphi_shft->SetBinError(901,0.001339314);
   r2_12_vsDetaVsDphi_shft->SetBinError(902,0.0007766304);
   r2_12_vsDetaVsDphi_shft->SetBinError(903,0.0006086972);
   r2_12_vsDetaVsDphi_shft->SetBinError(904,0.0005209077);
   r2_12_vsDetaVsDphi_shft->SetBinError(905,0.0004681706);
   r2_12_vsDetaVsDphi_shft->SetBinError(906,0.0004290102);
   r2_12_vsDetaVsDphi_shft->SetBinError(907,0.0004648023);
   r2_12_vsDetaVsDphi_shft->SetBinError(908,0.0004290102);
   r2_12_vsDetaVsDphi_shft->SetBinError(909,0.0004681706);
   r2_12_vsDetaVsDphi_shft->SetBinError(910,0.0005209077);
   r2_12_vsDetaVsDphi_shft->SetBinError(911,0.0006086972);
   r2_12_vsDetaVsDphi_shft->SetBinError(912,0.0007766304);
   r2_12_vsDetaVsDphi_shft->SetBinError(913,0.001339314);
   r2_12_vsDetaVsDphi_shft->SetBinError(916,0.001339839);
   r2_12_vsDetaVsDphi_shft->SetBinError(917,0.0007761377);
   r2_12_vsDetaVsDphi_shft->SetBinError(918,0.0006087078);
   r2_12_vsDetaVsDphi_shft->SetBinError(919,0.0005202066);
   r2_12_vsDetaVsDphi_shft->SetBinError(920,0.0004679409);
   r2_12_vsDetaVsDphi_shft->SetBinError(921,0.0004285663);
   r2_12_vsDetaVsDphi_shft->SetBinError(922,0.0004646167);
   r2_12_vsDetaVsDphi_shft->SetBinError(923,0.0004285663);
   r2_12_vsDetaVsDphi_shft->SetBinError(924,0.0004679409);
   r2_12_vsDetaVsDphi_shft->SetBinError(925,0.0005202066);
   r2_12_vsDetaVsDphi_shft->SetBinError(926,0.0006087078);
   r2_12_vsDetaVsDphi_shft->SetBinError(927,0.0007761377);
   r2_12_vsDetaVsDphi_shft->SetBinError(928,0.001339839);
   r2_12_vsDetaVsDphi_shft->SetBinError(931,0.001333693);
   r2_12_vsDetaVsDphi_shft->SetBinError(932,0.0007754257);
   r2_12_vsDetaVsDphi_shft->SetBinError(933,0.0006078178);
   r2_12_vsDetaVsDphi_shft->SetBinError(934,0.000520009);
   r2_12_vsDetaVsDphi_shft->SetBinError(935,0.0004674428);
   r2_12_vsDetaVsDphi_shft->SetBinError(936,0.0004282973);
   r2_12_vsDetaVsDphi_shft->SetBinError(937,0.0004641854);
   r2_12_vsDetaVsDphi_shft->SetBinError(938,0.0004282973);
   r2_12_vsDetaVsDphi_shft->SetBinError(939,0.0004674428);
   r2_12_vsDetaVsDphi_shft->SetBinError(940,0.000520009);
   r2_12_vsDetaVsDphi_shft->SetBinError(941,0.0006078178);
   r2_12_vsDetaVsDphi_shft->SetBinError(942,0.0007754257);
   r2_12_vsDetaVsDphi_shft->SetBinError(943,0.001333693);
   r2_12_vsDetaVsDphi_shft->SetBinError(946,0.00133745);
   r2_12_vsDetaVsDphi_shft->SetBinError(947,0.0007742013);
   r2_12_vsDetaVsDphi_shft->SetBinError(948,0.000607018);
   r2_12_vsDetaVsDphi_shft->SetBinError(949,0.0005194482);
   r2_12_vsDetaVsDphi_shft->SetBinError(950,0.0004671035);
   r2_12_vsDetaVsDphi_shft->SetBinError(951,0.0004279682);
   r2_12_vsDetaVsDphi_shft->SetBinError(952,0.0004638395);
   r2_12_vsDetaVsDphi_shft->SetBinError(953,0.0004279682);
   r2_12_vsDetaVsDphi_shft->SetBinError(954,0.0004671035);
   r2_12_vsDetaVsDphi_shft->SetBinError(955,0.0005194482);
   r2_12_vsDetaVsDphi_shft->SetBinError(956,0.000607018);
   r2_12_vsDetaVsDphi_shft->SetBinError(957,0.0007742013);
   r2_12_vsDetaVsDphi_shft->SetBinError(958,0.00133745);
   r2_12_vsDetaVsDphi_shft->SetBinError(961,0.001334051);
   r2_12_vsDetaVsDphi_shft->SetBinError(962,0.0007735371);
   r2_12_vsDetaVsDphi_shft->SetBinError(963,0.0006064961);
   r2_12_vsDetaVsDphi_shft->SetBinError(964,0.000518921);
   r2_12_vsDetaVsDphi_shft->SetBinError(965,0.0004665656);
   r2_12_vsDetaVsDphi_shft->SetBinError(966,0.0004275393);
   r2_12_vsDetaVsDphi_shft->SetBinError(967,0.0004632991);
   r2_12_vsDetaVsDphi_shft->SetBinError(968,0.0004275393);
   r2_12_vsDetaVsDphi_shft->SetBinError(969,0.0004665656);
   r2_12_vsDetaVsDphi_shft->SetBinError(970,0.000518921);
   r2_12_vsDetaVsDphi_shft->SetBinError(971,0.0006064961);
   r2_12_vsDetaVsDphi_shft->SetBinError(972,0.0007735371);
   r2_12_vsDetaVsDphi_shft->SetBinError(973,0.001334051);
   r2_12_vsDetaVsDphi_shft->SetBinError(976,0.001332889);
   r2_12_vsDetaVsDphi_shft->SetBinError(977,0.0007727823);
   r2_12_vsDetaVsDphi_shft->SetBinError(978,0.0006056447);
   r2_12_vsDetaVsDphi_shft->SetBinError(979,0.0005183222);
   r2_12_vsDetaVsDphi_shft->SetBinError(980,0.0004660058);
   r2_12_vsDetaVsDphi_shft->SetBinError(981,0.0004270145);
   r2_12_vsDetaVsDphi_shft->SetBinError(982,0.0004625346);
   r2_12_vsDetaVsDphi_shft->SetBinError(983,0.0004270145);
   r2_12_vsDetaVsDphi_shft->SetBinError(984,0.0004660058);
   r2_12_vsDetaVsDphi_shft->SetBinError(985,0.0005183222);
   r2_12_vsDetaVsDphi_shft->SetBinError(986,0.0006056447);
   r2_12_vsDetaVsDphi_shft->SetBinError(987,0.0007727823);
   r2_12_vsDetaVsDphi_shft->SetBinError(988,0.001332889);
   r2_12_vsDetaVsDphi_shft->SetBinError(991,0.001330992);
   r2_12_vsDetaVsDphi_shft->SetBinError(992,0.0007721653);
   r2_12_vsDetaVsDphi_shft->SetBinError(993,0.0006050487);
   r2_12_vsDetaVsDphi_shft->SetBinError(994,0.0005176955);
   r2_12_vsDetaVsDphi_shft->SetBinError(995,0.0004656385);
   r2_12_vsDetaVsDphi_shft->SetBinError(996,0.0004267179);
   r2_12_vsDetaVsDphi_shft->SetBinError(997,0.0004623946);
   r2_12_vsDetaVsDphi_shft->SetBinError(998,0.0004267179);
   r2_12_vsDetaVsDphi_shft->SetBinError(999,0.0004656385);
   r2_12_vsDetaVsDphi_shft->SetBinError(1000,0.0005176955);
   r2_12_vsDetaVsDphi_shft->SetBinError(1001,0.0006050487);
   r2_12_vsDetaVsDphi_shft->SetBinError(1002,0.0007721653);
   r2_12_vsDetaVsDphi_shft->SetBinError(1003,0.001330992);
   r2_12_vsDetaVsDphi_shft->SetBinError(1006,0.00133196);
   r2_12_vsDetaVsDphi_shft->SetBinError(1007,0.0007709154);
   r2_12_vsDetaVsDphi_shft->SetBinError(1008,0.0006040393);
   r2_12_vsDetaVsDphi_shft->SetBinError(1009,0.000517269);
   r2_12_vsDetaVsDphi_shft->SetBinError(1010,0.0004650922);
   r2_12_vsDetaVsDphi_shft->SetBinError(1011,0.0004260743);
   r2_12_vsDetaVsDphi_shft->SetBinError(1012,0.0004616778);
   r2_12_vsDetaVsDphi_shft->SetBinError(1013,0.0004260743);
   r2_12_vsDetaVsDphi_shft->SetBinError(1014,0.0004650922);
   r2_12_vsDetaVsDphi_shft->SetBinError(1015,0.000517269);
   r2_12_vsDetaVsDphi_shft->SetBinError(1016,0.0006040393);
   r2_12_vsDetaVsDphi_shft->SetBinError(1017,0.0007709154);
   r2_12_vsDetaVsDphi_shft->SetBinError(1018,0.00133196);
   r2_12_vsDetaVsDphi_shft->SetBinError(1021,0.001330721);
   r2_12_vsDetaVsDphi_shft->SetBinError(1022,0.0007693593);
   r2_12_vsDetaVsDphi_shft->SetBinError(1023,0.0006034014);
   r2_12_vsDetaVsDphi_shft->SetBinError(1024,0.0005164109);
   r2_12_vsDetaVsDphi_shft->SetBinError(1025,0.0004646033);
   r2_12_vsDetaVsDphi_shft->SetBinError(1026,0.0004259084);
   r2_12_vsDetaVsDphi_shft->SetBinError(1027,0.0004616606);
   r2_12_vsDetaVsDphi_shft->SetBinError(1028,0.0004259084);
   r2_12_vsDetaVsDphi_shft->SetBinError(1029,0.0004646033);
   r2_12_vsDetaVsDphi_shft->SetBinError(1030,0.0005164109);
   r2_12_vsDetaVsDphi_shft->SetBinError(1031,0.0006034014);
   r2_12_vsDetaVsDphi_shft->SetBinError(1032,0.0007693593);
   r2_12_vsDetaVsDphi_shft->SetBinError(1033,0.001330721);
   r2_12_vsDetaVsDphi_shft->SetBinError(1036,0.001329046);
   r2_12_vsDetaVsDphi_shft->SetBinError(1037,0.0007682746);
   r2_12_vsDetaVsDphi_shft->SetBinError(1038,0.0006022969);
   r2_12_vsDetaVsDphi_shft->SetBinError(1039,0.0005158765);
   r2_12_vsDetaVsDphi_shft->SetBinError(1040,0.0004641405);
   r2_12_vsDetaVsDphi_shft->SetBinError(1041,0.0004253944);
   r2_12_vsDetaVsDphi_shft->SetBinError(1042,0.0004610008);
   r2_12_vsDetaVsDphi_shft->SetBinError(1043,0.0004253944);
   r2_12_vsDetaVsDphi_shft->SetBinError(1044,0.0004641405);
   r2_12_vsDetaVsDphi_shft->SetBinError(1045,0.0005158765);
   r2_12_vsDetaVsDphi_shft->SetBinError(1046,0.0006022969);
   r2_12_vsDetaVsDphi_shft->SetBinError(1047,0.0007682746);
   r2_12_vsDetaVsDphi_shft->SetBinError(1048,0.001329046);
   r2_12_vsDetaVsDphi_shft->SetBinError(1051,0.001323599);
   r2_12_vsDetaVsDphi_shft->SetBinError(1052,0.0007683565);
   r2_12_vsDetaVsDphi_shft->SetBinError(1053,0.0006022842);
   r2_12_vsDetaVsDphi_shft->SetBinError(1054,0.0005154117);
   r2_12_vsDetaVsDphi_shft->SetBinError(1055,0.0004638495);
   r2_12_vsDetaVsDphi_shft->SetBinError(1056,0.0004252029);
   r2_12_vsDetaVsDphi_shft->SetBinError(1057,0.0004608641);
   r2_12_vsDetaVsDphi_shft->SetBinError(1058,0.0004252029);
   r2_12_vsDetaVsDphi_shft->SetBinError(1059,0.0004638495);
   r2_12_vsDetaVsDphi_shft->SetBinError(1060,0.0005154117);
   r2_12_vsDetaVsDphi_shft->SetBinError(1061,0.0006022842);
   r2_12_vsDetaVsDphi_shft->SetBinError(1062,0.0007683565);
   r2_12_vsDetaVsDphi_shft->SetBinError(1063,0.001323599);
   r2_12_vsDetaVsDphi_shft->SetBinError(1066,0.0013226);
   r2_12_vsDetaVsDphi_shft->SetBinError(1067,0.0007671047);
   r2_12_vsDetaVsDphi_shft->SetBinError(1068,0.0006013432);
   r2_12_vsDetaVsDphi_shft->SetBinError(1069,0.0005148583);
   r2_12_vsDetaVsDphi_shft->SetBinError(1070,0.0004634519);
   r2_12_vsDetaVsDphi_shft->SetBinError(1071,0.0004251443);
   r2_12_vsDetaVsDphi_shft->SetBinError(1072,0.0004609758);
   r2_12_vsDetaVsDphi_shft->SetBinError(1073,0.0004251443);
   r2_12_vsDetaVsDphi_shft->SetBinError(1074,0.0004634519);
   r2_12_vsDetaVsDphi_shft->SetBinError(1075,0.0005148583);
   r2_12_vsDetaVsDphi_shft->SetBinError(1076,0.0006013432);
   r2_12_vsDetaVsDphi_shft->SetBinError(1077,0.0007671047);
   r2_12_vsDetaVsDphi_shft->SetBinError(1078,0.0013226);
   r2_12_vsDetaVsDphi_shft->SetBinError(1081,0.001320956);
   r2_12_vsDetaVsDphi_shft->SetBinError(1082,0.0007664181);
   r2_12_vsDetaVsDphi_shft->SetBinError(1083,0.0006005511);
   r2_12_vsDetaVsDphi_shft->SetBinError(1084,0.000514547);
   r2_12_vsDetaVsDphi_shft->SetBinError(1085,0.0004634653);
   r2_12_vsDetaVsDphi_shft->SetBinError(1086,0.0004248806);
   r2_12_vsDetaVsDphi_shft->SetBinError(1087,0.0004607811);
   r2_12_vsDetaVsDphi_shft->SetBinError(1088,0.0004248806);
   r2_12_vsDetaVsDphi_shft->SetBinError(1089,0.0004634653);
   r2_12_vsDetaVsDphi_shft->SetBinError(1090,0.000514547);
   r2_12_vsDetaVsDphi_shft->SetBinError(1091,0.0006005511);
   r2_12_vsDetaVsDphi_shft->SetBinError(1092,0.0007664181);
   r2_12_vsDetaVsDphi_shft->SetBinError(1093,0.001320956);
   r2_12_vsDetaVsDphi_shft->SetEntries(2817);

   ci = TColor::GetColor("#000099");
   r2_12_vsDetaVsDphi_shft->SetLineColor(ci);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitle("#Delta#eta");
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetRange(2,12);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelOffset(0.007);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitle("#Delta#varphi (rad)");
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetRange(1,72);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelOffset(0.008);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitle("#it{R}_{2}(LS)");
   r2_12_vsDetaVsDphi_shft->GetZaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelOffset(0.0005);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleOffset(1.4);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->Draw("SURF3FB");
      tex = new TLatex(-0.5,0.93," ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.9,0.8,"(e) 60-100%");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   R2_DETADPHI_pPb_LS_3->Modified();
   R2_DETADPHI_pPb_LS->cd();
   R2_DETADPHI_pPb_LS->Modified();
   R2_DETADPHI_pPb_LS->cd();
   R2_DETADPHI_pPb_LS->SetSelected(R2_DETADPHI_pPb_LS);
}


==> Figures/R2_DETADPHI_pPb_US.C <==
{
//=========Macro generated from canvas: R2_DETADPHI_pPb_US/R2_DETADPHI_pPb_US
//=========  (Wed Oct 26 17:56:48 2016) by ROOT version5.34/30
   TCanvas *R2_DETADPHI_pPb_US = new TCanvas("R2_DETADPHI_pPb_US", "R2_DETADPHI_pPb_US",0,45,380,830);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   R2_DETADPHI_pPb_US->Range(0,0,1,1);
   R2_DETADPHI_pPb_US->SetFillColor(0);
   R2_DETADPHI_pPb_US->SetBorderMode(0);
   R2_DETADPHI_pPb_US->SetBorderSize(0);
   R2_DETADPHI_pPb_US->SetLeftMargin(0);
   R2_DETADPHI_pPb_US->SetRightMargin(0);
   R2_DETADPHI_pPb_US->SetTopMargin(0);
   R2_DETADPHI_pPb_US->SetBottomMargin(0);
   R2_DETADPHI_pPb_US->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: R2_DETADPHI_pPb_US_1
   TPad *R2_DETADPHI_pPb_US_1 = new TPad("R2_DETADPHI_pPb_US_1", "R2_DETADPHI_pPb_US_1",0,0.6666667,1,1);
   R2_DETADPHI_pPb_US_1->Draw();
   R2_DETADPHI_pPb_US_1->cd();
   R2_DETADPHI_pPb_US_1->Range(0,0,1,1);
   R2_DETADPHI_pPb_US_1->SetFillColor(0);
   R2_DETADPHI_pPb_US_1->SetBorderMode(0);
   R2_DETADPHI_pPb_US_1->SetBorderSize(0);
   R2_DETADPHI_pPb_US_1->SetTheta(21);
   R2_DETADPHI_pPb_US_1->SetPhi(292);
   R2_DETADPHI_pPb_US_1->SetLeftMargin(0.248);
   R2_DETADPHI_pPb_US_1->SetRightMargin(0.01);
   R2_DETADPHI_pPb_US_1->SetTopMargin(0.13);
   R2_DETADPHI_pPb_US_1->SetBottomMargin(0.15);
   R2_DETADPHI_pPb_US_1->SetFrameBorderMode(0);
   
   TH2F *r2_12_vsDetaVsDphi_shft = new TH2F("r2_12_vsDetaVsDphi_shft","r2_12_vsDetaVsDphi_shft",13,-2,2,72,-1.61443,4.668756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(16,0.08262681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(17,0.08456301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(18,0.08705919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(19,0.09054039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(20,0.09512743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(21,0.09929425);
   r2_12_vsDetaVsDphi_shft->SetBinContent(22,0.1009331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(23,0.09929425);
   r2_12_vsDetaVsDphi_shft->SetBinContent(24,0.09512743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(25,0.09054039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(26,0.08705919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(27,0.08456301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(28,0.08262681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(31,0.08100517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(32,0.08388612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(33,0.08670906);
   r2_12_vsDetaVsDphi_shft->SetBinContent(34,0.09013919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(35,0.09564015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(36,0.100286);
   r2_12_vsDetaVsDphi_shft->SetBinContent(37,0.1018366);
   r2_12_vsDetaVsDphi_shft->SetBinContent(38,0.100286);
   r2_12_vsDetaVsDphi_shft->SetBinContent(39,0.09564015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(40,0.09013919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(41,0.08670906);
   r2_12_vsDetaVsDphi_shft->SetBinContent(42,0.08388612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(43,0.08100517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(46,0.08120918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(47,0.08333148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(48,0.0863561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(49,0.09076193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(50,0.09695944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(51,0.1019743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(52,0.1044566);
   r2_12_vsDetaVsDphi_shft->SetBinContent(53,0.1019743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(54,0.09695944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(55,0.09076193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(56,0.0863561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(57,0.08333148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(58,0.08120918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(61,0.08077735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(62,0.08312263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(63,0.08633121);
   r2_12_vsDetaVsDphi_shft->SetBinContent(64,0.09154322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(65,0.09851442);
   r2_12_vsDetaVsDphi_shft->SetBinContent(66,0.1043167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(67,0.107105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(68,0.1043167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(69,0.09851442);
   r2_12_vsDetaVsDphi_shft->SetBinContent(70,0.09154322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(71,0.08633121);
   r2_12_vsDetaVsDphi_shft->SetBinContent(72,0.08312263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(73,0.08077735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(76,0.08106758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(77,0.08326475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(78,0.08675153);
   r2_12_vsDetaVsDphi_shft->SetBinContent(79,0.09230157);
   r2_12_vsDetaVsDphi_shft->SetBinContent(80,0.1007873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(81,0.1073948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(82,0.1106379);
   r2_12_vsDetaVsDphi_shft->SetBinContent(83,0.1073948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(84,0.1007873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(85,0.09230157);
   r2_12_vsDetaVsDphi_shft->SetBinContent(86,0.08675153);
   r2_12_vsDetaVsDphi_shft->SetBinContent(87,0.08326475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(88,0.08106758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(91,0.0820077);
   r2_12_vsDetaVsDphi_shft->SetBinContent(92,0.08370811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(93,0.08742574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(94,0.09413501);
   r2_12_vsDetaVsDphi_shft->SetBinContent(95,0.1034322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(96,0.111404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(97,0.1152758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(98,0.111404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(99,0.1034322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(100,0.09413501);
   r2_12_vsDetaVsDphi_shft->SetBinContent(101,0.08742574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(102,0.08370811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(103,0.0820077);
   r2_12_vsDetaVsDphi_shft->SetBinContent(106,0.08262012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(107,0.08397851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(108,0.08878348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(109,0.0963883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(110,0.1067958);
   r2_12_vsDetaVsDphi_shft->SetBinContent(111,0.1164575);
   r2_12_vsDetaVsDphi_shft->SetBinContent(112,0.1205677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(113,0.1164575);
   r2_12_vsDetaVsDphi_shft->SetBinContent(114,0.1067958);
   r2_12_vsDetaVsDphi_shft->SetBinContent(115,0.0963883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(116,0.08878348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(117,0.08397851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(118,0.08262012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(121,0.08038994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(122,0.08438125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(123,0.09009117);
   r2_12_vsDetaVsDphi_shft->SetBinContent(124,0.09885606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(125,0.1107273);
   r2_12_vsDetaVsDphi_shft->SetBinContent(126,0.121878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(127,0.1267631);
   r2_12_vsDetaVsDphi_shft->SetBinContent(128,0.121878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(129,0.1107273);
   r2_12_vsDetaVsDphi_shft->SetBinContent(130,0.09885606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(131,0.09009117);
   r2_12_vsDetaVsDphi_shft->SetBinContent(132,0.08438125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(133,0.08038994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(136,0.08176931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(137,0.08600053);
   r2_12_vsDetaVsDphi_shft->SetBinContent(138,0.0913872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(139,0.1015049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(140,0.1154756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(141,0.1281471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(142,0.1338825);
   r2_12_vsDetaVsDphi_shft->SetBinContent(143,0.1281471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(144,0.1154756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(145,0.1015049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(146,0.0913872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(147,0.08600053);
   r2_12_vsDetaVsDphi_shft->SetBinContent(148,0.08176931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(151,0.08191792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(152,0.08656478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(153,0.09359767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(154,0.1048125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(155,0.1206724);
   r2_12_vsDetaVsDphi_shft->SetBinContent(156,0.1354586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(157,0.1422963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(158,0.1354586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(159,0.1206724);
   r2_12_vsDetaVsDphi_shft->SetBinContent(160,0.1048125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(161,0.09359767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(162,0.08656478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(163,0.08191792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(166,0.08364225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(167,0.08849374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(168,0.09552845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(169,0.107871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(170,0.1263715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(171,0.1435672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(172,0.1512281);
   r2_12_vsDetaVsDphi_shft->SetBinContent(173,0.1435672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(174,0.1263715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(175,0.107871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(176,0.09552845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(177,0.08849374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(178,0.08364225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(181,0.08358357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(182,0.08892255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(183,0.09770793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(184,0.111498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(185,0.1321942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(186,0.1522668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(187,0.1613874);
   r2_12_vsDetaVsDphi_shft->SetBinContent(188,0.1522668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(189,0.1321942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(190,0.111498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(191,0.09770793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(192,0.08892255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(193,0.08358357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(196,0.0850125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(197,0.09083996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(198,0.09946114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(199,0.1149497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(200,0.1383365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(201,0.1612322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(202,0.1718563);
   r2_12_vsDetaVsDphi_shft->SetBinContent(203,0.1612322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(204,0.1383365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(205,0.1149497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(206,0.09946114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(207,0.09083996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(208,0.0850125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(211,0.08674837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(212,0.09222975);
   r2_12_vsDetaVsDphi_shft->SetBinContent(213,0.1016731);
   r2_12_vsDetaVsDphi_shft->SetBinContent(214,0.1184519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(215,0.1444343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(216,0.1709704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(217,0.1837607);
   r2_12_vsDetaVsDphi_shft->SetBinContent(218,0.1709704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(219,0.1444343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(220,0.1184519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(221,0.1016731);
   r2_12_vsDetaVsDphi_shft->SetBinContent(222,0.09222975);
   r2_12_vsDetaVsDphi_shft->SetBinContent(223,0.08674837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(226,0.08661529);
   r2_12_vsDetaVsDphi_shft->SetBinContent(227,0.09337059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(228,0.1039131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(229,0.1219752);
   r2_12_vsDetaVsDphi_shft->SetBinContent(230,0.1508021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(231,0.1807192);
   r2_12_vsDetaVsDphi_shft->SetBinContent(232,0.194729);
   r2_12_vsDetaVsDphi_shft->SetBinContent(233,0.1807192);
   r2_12_vsDetaVsDphi_shft->SetBinContent(234,0.1508021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(235,0.1219752);
   r2_12_vsDetaVsDphi_shft->SetBinContent(236,0.1039131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(237,0.09337059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(238,0.08661529);
   r2_12_vsDetaVsDphi_shft->SetBinContent(241,0.08885446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(242,0.09443312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(243,0.1053085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(244,0.1254889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(245,0.1558271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(246,0.1895043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(247,0.2052103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(248,0.1895043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(249,0.1558271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(250,0.1254889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(251,0.1053085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(252,0.09443312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(253,0.08885446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(256,0.08957823);
   r2_12_vsDetaVsDphi_shft->SetBinContent(257,0.09540886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(258,0.1066302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(259,0.1275319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(260,0.1606744);
   r2_12_vsDetaVsDphi_shft->SetBinContent(261,0.1972049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(262,0.2154504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(263,0.1972049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(264,0.1606744);
   r2_12_vsDetaVsDphi_shft->SetBinContent(265,0.1275319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(266,0.1066302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(267,0.09540886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(268,0.08957823);
   r2_12_vsDetaVsDphi_shft->SetBinContent(271,0.08941985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(272,0.09595156);
   r2_12_vsDetaVsDphi_shft->SetBinContent(273,0.1078115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(274,0.1297429);
   r2_12_vsDetaVsDphi_shft->SetBinContent(275,0.1640791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(276,0.2036112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(277,0.2289561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(278,0.2036112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(279,0.1640791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(280,0.1297429);
   r2_12_vsDetaVsDphi_shft->SetBinContent(281,0.1078115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(282,0.09595156);
   r2_12_vsDetaVsDphi_shft->SetBinContent(283,0.08941985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(286,0.08975953);
   r2_12_vsDetaVsDphi_shft->SetBinContent(287,0.09698197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(288,0.1086993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(289,0.1311051);
   r2_12_vsDetaVsDphi_shft->SetBinContent(290,0.1667595);
   r2_12_vsDetaVsDphi_shft->SetBinContent(291,0.2078859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(292,0.2070224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(293,0.2078859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(294,0.1667595);
   r2_12_vsDetaVsDphi_shft->SetBinContent(295,0.1311051);
   r2_12_vsDetaVsDphi_shft->SetBinContent(296,0.1086993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(297,0.09698197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(298,0.08975953);
   r2_12_vsDetaVsDphi_shft->SetBinContent(301,0.09066084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(302,0.09723207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(303,0.108272);
   r2_12_vsDetaVsDphi_shft->SetBinContent(304,0.131693);
   r2_12_vsDetaVsDphi_shft->SetBinContent(305,0.1672921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(306,0.2095509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(307,0.2070224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(308,0.2095509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(309,0.1672921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(310,0.131693);
   r2_12_vsDetaVsDphi_shft->SetBinContent(311,0.108272);
   r2_12_vsDetaVsDphi_shft->SetBinContent(312,0.09723207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(313,0.09066084);
   r2_12_vsDetaVsDphi_shft->SetBinContent(316,0.08975953);
   r2_12_vsDetaVsDphi_shft->SetBinContent(317,0.09698197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(318,0.1086993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(319,0.1311051);
   r2_12_vsDetaVsDphi_shft->SetBinContent(320,0.1667595);
   r2_12_vsDetaVsDphi_shft->SetBinContent(321,0.2078859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(322,0.2070224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(323,0.2078859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(324,0.1667595);
   r2_12_vsDetaVsDphi_shft->SetBinContent(325,0.1311051);
   r2_12_vsDetaVsDphi_shft->SetBinContent(326,0.1086993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(327,0.09698197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(328,0.08975953);
   r2_12_vsDetaVsDphi_shft->SetBinContent(331,0.08941985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(332,0.09595156);
   r2_12_vsDetaVsDphi_shft->SetBinContent(333,0.1078115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(334,0.1297429);
   r2_12_vsDetaVsDphi_shft->SetBinContent(335,0.1640791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(336,0.2036112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(337,0.2289561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(338,0.2036112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(339,0.1640791);
   r2_12_vsDetaVsDphi_shft->SetBinContent(340,0.1297429);
   r2_12_vsDetaVsDphi_shft->SetBinContent(341,0.1078115);
   r2_12_vsDetaVsDphi_shft->SetBinContent(342,0.09595156);
   r2_12_vsDetaVsDphi_shft->SetBinContent(343,0.08941985);
   r2_12_vsDetaVsDphi_shft->SetBinContent(346,0.08957823);
   r2_12_vsDetaVsDphi_shft->SetBinContent(347,0.09540886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(348,0.1066302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(349,0.1275319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(350,0.1606744);
   r2_12_vsDetaVsDphi_shft->SetBinContent(351,0.1972049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(352,0.2154504);
   r2_12_vsDetaVsDphi_shft->SetBinContent(353,0.1972049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(354,0.1606744);
   r2_12_vsDetaVsDphi_shft->SetBinContent(355,0.1275319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(356,0.1066302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(357,0.09540886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(358,0.08957823);
   r2_12_vsDetaVsDphi_shft->SetBinContent(361,0.08885446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(362,0.09443312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(363,0.1053085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(364,0.1254889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(365,0.1558271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(366,0.1895043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(367,0.2052103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(368,0.1895043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(369,0.1558271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(370,0.1254889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(371,0.1053085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(372,0.09443312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(373,0.08885446);
   r2_12_vsDetaVsDphi_shft->SetBinContent(376,0.08661529);
   r2_12_vsDetaVsDphi_shft->SetBinContent(377,0.09337059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(378,0.1039131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(379,0.1219752);
   r2_12_vsDetaVsDphi_shft->SetBinContent(380,0.1508021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(381,0.1807192);
   r2_12_vsDetaVsDphi_shft->SetBinContent(382,0.194729);
   r2_12_vsDetaVsDphi_shft->SetBinContent(383,0.1807192);
   r2_12_vsDetaVsDphi_shft->SetBinContent(384,0.1508021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(385,0.1219752);
   r2_12_vsDetaVsDphi_shft->SetBinContent(386,0.1039131);
   r2_12_vsDetaVsDphi_shft->SetBinContent(387,0.09337059);
   r2_12_vsDetaVsDphi_shft->SetBinContent(388,0.08661529);
   r2_12_vsDetaVsDphi_shft->SetBinContent(391,0.08674837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(392,0.09222975);
   r2_12_vsDetaVsDphi_shft->SetBinContent(393,0.1016731);
   r2_12_vsDetaVsDphi_shft->SetBinContent(394,0.1184519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(395,0.1444343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(396,0.1709704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(397,0.1837607);
   r2_12_vsDetaVsDphi_shft->SetBinContent(398,0.1709704);
   r2_12_vsDetaVsDphi_shft->SetBinContent(399,0.1444343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(400,0.1184519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(401,0.1016731);
   r2_12_vsDetaVsDphi_shft->SetBinContent(402,0.09222975);
   r2_12_vsDetaVsDphi_shft->SetBinContent(403,0.08674837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(406,0.0850125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(407,0.09083996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(408,0.09946114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(409,0.1149497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(410,0.1383365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(411,0.1612322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(412,0.1718563);
   r2_12_vsDetaVsDphi_shft->SetBinContent(413,0.1612322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(414,0.1383365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(415,0.1149497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(416,0.09946114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(417,0.09083996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(418,0.0850125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(421,0.08358357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(422,0.08892255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(423,0.09770793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(424,0.111498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(425,0.1321942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(426,0.1522668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(427,0.1613874);
   r2_12_vsDetaVsDphi_shft->SetBinContent(428,0.1522668);
   r2_12_vsDetaVsDphi_shft->SetBinContent(429,0.1321942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(430,0.111498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(431,0.09770793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(432,0.08892255);
   r2_12_vsDetaVsDphi_shft->SetBinContent(433,0.08358357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(436,0.08364225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(437,0.08849374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(438,0.09552845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(439,0.107871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(440,0.1263715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(441,0.1435672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(442,0.1512281);
   r2_12_vsDetaVsDphi_shft->SetBinContent(443,0.1435672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(444,0.1263715);
   r2_12_vsDetaVsDphi_shft->SetBinContent(445,0.107871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(446,0.09552845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(447,0.08849374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(448,0.08364225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(451,0.08191792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(452,0.08656478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(453,0.09359767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(454,0.1048125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(455,0.1206724);
   r2_12_vsDetaVsDphi_shft->SetBinContent(456,0.1354586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(457,0.1422963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(458,0.1354586);
   r2_12_vsDetaVsDphi_shft->SetBinContent(459,0.1206724);
   r2_12_vsDetaVsDphi_shft->SetBinContent(460,0.1048125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(461,0.09359767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(462,0.08656478);
   r2_12_vsDetaVsDphi_shft->SetBinContent(463,0.08191792);
   r2_12_vsDetaVsDphi_shft->SetBinContent(466,0.08176931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(467,0.08600053);
   r2_12_vsDetaVsDphi_shft->SetBinContent(468,0.0913872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(469,0.1015049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(470,0.1154756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(471,0.1281471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(472,0.1338825);
   r2_12_vsDetaVsDphi_shft->SetBinContent(473,0.1281471);
   r2_12_vsDetaVsDphi_shft->SetBinContent(474,0.1154756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(475,0.1015049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(476,0.0913872);
   r2_12_vsDetaVsDphi_shft->SetBinContent(477,0.08600053);
   r2_12_vsDetaVsDphi_shft->SetBinContent(478,0.08176931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(481,0.08038994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(482,0.08438125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(483,0.09009117);
   r2_12_vsDetaVsDphi_shft->SetBinContent(484,0.09885606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(485,0.1107273);
   r2_12_vsDetaVsDphi_shft->SetBinContent(486,0.121878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(487,0.1267631);
   r2_12_vsDetaVsDphi_shft->SetBinContent(488,0.121878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(489,0.1107273);
   r2_12_vsDetaVsDphi_shft->SetBinContent(490,0.09885606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(491,0.09009117);
   r2_12_vsDetaVsDphi_shft->SetBinContent(492,0.08438125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(493,0.08038994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(496,0.08262012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(497,0.08397851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(498,0.08878348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(499,0.0963883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(500,0.1067958);
   r2_12_vsDetaVsDphi_shft->SetBinContent(501,0.1164575);
   r2_12_vsDetaVsDphi_shft->SetBinContent(502,0.1205677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(503,0.1164575);
   r2_12_vsDetaVsDphi_shft->SetBinContent(504,0.1067958);
   r2_12_vsDetaVsDphi_shft->SetBinContent(505,0.0963883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(506,0.08878348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(507,0.08397851);
   r2_12_vsDetaVsDphi_shft->SetBinContent(508,0.08262012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(511,0.0820077);
   r2_12_vsDetaVsDphi_shft->SetBinContent(512,0.08370811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(513,0.08742574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(514,0.09413501);
   r2_12_vsDetaVsDphi_shft->SetBinContent(515,0.1034322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(516,0.111404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(517,0.1152758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(518,0.111404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(519,0.1034322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(520,0.09413501);
   r2_12_vsDetaVsDphi_shft->SetBinContent(521,0.08742574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(522,0.08370811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(523,0.0820077);
   r2_12_vsDetaVsDphi_shft->SetBinContent(526,0.08106758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(527,0.08326475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(528,0.08675153);
   r2_12_vsDetaVsDphi_shft->SetBinContent(529,0.09230157);
   r2_12_vsDetaVsDphi_shft->SetBinContent(530,0.1007873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(531,0.1073948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(532,0.1106379);
   r2_12_vsDetaVsDphi_shft->SetBinContent(533,0.1073948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(534,0.1007873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(535,0.09230157);
   r2_12_vsDetaVsDphi_shft->SetBinContent(536,0.08675153);
   r2_12_vsDetaVsDphi_shft->SetBinContent(537,0.08326475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(538,0.08106758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(541,0.08077735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(542,0.08312263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(543,0.08633121);
   r2_12_vsDetaVsDphi_shft->SetBinContent(544,0.09154322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(545,0.09851442);
   r2_12_vsDetaVsDphi_shft->SetBinContent(546,0.1043167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(547,0.107105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(548,0.1043167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(549,0.09851442);
   r2_12_vsDetaVsDphi_shft->SetBinContent(550,0.09154322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(551,0.08633121);
   r2_12_vsDetaVsDphi_shft->SetBinContent(552,0.08312263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(553,0.08077735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(556,0.08120918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(557,0.08333148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(558,0.0863561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(559,0.09076193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(560,0.09695944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(561,0.1019743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(562,0.1044566);
   r2_12_vsDetaVsDphi_shft->SetBinContent(563,0.1019743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(564,0.09695944);
   r2_12_vsDetaVsDphi_shft->SetBinContent(565,0.09076193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(566,0.0863561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(567,0.08333148);
   r2_12_vsDetaVsDphi_shft->SetBinContent(568,0.08120918);
   r2_12_vsDetaVsDphi_shft->SetBinContent(571,0.08100517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(572,0.08388612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(573,0.08670906);
   r2_12_vsDetaVsDphi_shft->SetBinContent(574,0.09013919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(575,0.09564015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(576,0.100286);
   r2_12_vsDetaVsDphi_shft->SetBinContent(577,0.1018366);
   r2_12_vsDetaVsDphi_shft->SetBinContent(578,0.100286);
   r2_12_vsDetaVsDphi_shft->SetBinContent(579,0.09564015);
   r2_12_vsDetaVsDphi_shft->SetBinContent(580,0.09013919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(581,0.08670906);
   r2_12_vsDetaVsDphi_shft->SetBinContent(582,0.08388612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(583,0.08100517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(586,0.08262681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(587,0.08456301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(588,0.08705919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(589,0.09054039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(590,0.09512743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(591,0.09929425);
   r2_12_vsDetaVsDphi_shft->SetBinContent(592,0.1009331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(593,0.09929425);
   r2_12_vsDetaVsDphi_shft->SetBinContent(594,0.09512743);
   r2_12_vsDetaVsDphi_shft->SetBinContent(595,0.09054039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(596,0.08705919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(597,0.08456301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(598,0.08262681);
   r2_12_vsDetaVsDphi_shft->SetBinContent(601,0.0835151);
   r2_12_vsDetaVsDphi_shft->SetBinContent(602,0.08550993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(603,0.08808225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(604,0.09093655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(605,0.09529263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(606,0.09860647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(607,0.1000112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(608,0.09860647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(609,0.09529263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(610,0.09093655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(611,0.08808225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(612,0.08550993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(613,0.0835151);
   r2_12_vsDetaVsDphi_shft->SetBinContent(616,0.0856542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(617,0.08680717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(618,0.08803033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(619,0.09151024);
   r2_12_vsDetaVsDphi_shft->SetBinContent(620,0.09541021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(621,0.0984868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(622,0.09976905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(623,0.0984868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(624,0.09541021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(625,0.09151024);
   r2_12_vsDetaVsDphi_shft->SetBinContent(626,0.08803033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(627,0.08680717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(628,0.0856542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(631,0.08711889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(632,0.08829582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(633,0.08954483);
   r2_12_vsDetaVsDphi_shft->SetBinContent(634,0.09234408);
   r2_12_vsDetaVsDphi_shft->SetBinContent(635,0.09600785);
   r2_12_vsDetaVsDphi_shft->SetBinContent(636,0.09887436);
   r2_12_vsDetaVsDphi_shft->SetBinContent(637,0.1000466);
   r2_12_vsDetaVsDphi_shft->SetBinContent(638,0.09887436);
   r2_12_vsDetaVsDphi_shft->SetBinContent(639,0.09600785);
   r2_12_vsDetaVsDphi_shft->SetBinContent(640,0.09234408);
   r2_12_vsDetaVsDphi_shft->SetBinContent(641,0.08954483);
   r2_12_vsDetaVsDphi_shft->SetBinContent(642,0.08829582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(643,0.08711889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(646,0.08910929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(647,0.09005553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(648,0.0912476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(649,0.09340948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(650,0.0970768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(651,0.09949585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(652,0.1007173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(653,0.09949585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(654,0.0970768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(655,0.09340948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(656,0.0912476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(657,0.09005553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(658,0.08910929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(661,0.08901688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(662,0.09124467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(663,0.09238947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(664,0.09496684);
   r2_12_vsDetaVsDphi_shft->SetBinContent(665,0.09812465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(666,0.1004096);
   r2_12_vsDetaVsDphi_shft->SetBinContent(667,0.1012473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(668,0.1004096);
   r2_12_vsDetaVsDphi_shft->SetBinContent(669,0.09812465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(670,0.09496684);
   r2_12_vsDetaVsDphi_shft->SetBinContent(671,0.09238947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(672,0.09124467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(673,0.08901688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(676,0.0916926);
   r2_12_vsDetaVsDphi_shft->SetBinContent(677,0.09368251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(678,0.09421611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(679,0.09671877);
   r2_12_vsDetaVsDphi_shft->SetBinContent(680,0.09946936);
   r2_12_vsDetaVsDphi_shft->SetBinContent(681,0.1015574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(682,0.1026556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(683,0.1015574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(684,0.09946936);
   r2_12_vsDetaVsDphi_shft->SetBinContent(685,0.09671877);
   r2_12_vsDetaVsDphi_shft->SetBinContent(686,0.09421611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(687,0.09368251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(688,0.0916926);
   r2_12_vsDetaVsDphi_shft->SetBinContent(691,0.09450241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(692,0.09448244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(693,0.09607901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(694,0.09809116);
   r2_12_vsDetaVsDphi_shft->SetBinContent(695,0.1010268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(696,0.102746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(697,0.1034231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(698,0.102746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(699,0.1010268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(700,0.09809116);
   r2_12_vsDetaVsDphi_shft->SetBinContent(701,0.09607901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(702,0.09448244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(703,0.09450241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(706,0.09469911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(707,0.09616009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(708,0.09755106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(709,0.09924909);
   r2_12_vsDetaVsDphi_shft->SetBinContent(710,0.102012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(711,0.1041911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(712,0.1049169);
   r2_12_vsDetaVsDphi_shft->SetBinContent(713,0.1041911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(714,0.102012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(715,0.09924909);
   r2_12_vsDetaVsDphi_shft->SetBinContent(716,0.09755106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(717,0.09616009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(718,0.09469911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(721,0.09619761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(722,0.09822118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(723,0.09913347);
   r2_12_vsDetaVsDphi_shft->SetBinContent(724,0.1011994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(725,0.1040808);
   r2_12_vsDetaVsDphi_shft->SetBinContent(726,0.1054908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(727,0.1065833);
   r2_12_vsDetaVsDphi_shft->SetBinContent(728,0.1054908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(729,0.1040808);
   r2_12_vsDetaVsDphi_shft->SetBinContent(730,0.1011994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(731,0.09913347);
   r2_12_vsDetaVsDphi_shft->SetBinContent(732,0.09822118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(733,0.09619761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(736,0.09965199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(737,0.09943189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(738,0.1007111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(739,0.102804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(740,0.1055457);
   r2_12_vsDetaVsDphi_shft->SetBinContent(741,0.106976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(742,0.1080432);
   r2_12_vsDetaVsDphi_shft->SetBinContent(743,0.106976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(744,0.1055457);
   r2_12_vsDetaVsDphi_shft->SetBinContent(745,0.102804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(746,0.1007111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(747,0.09943189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(748,0.09965199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(751,0.1006409);
   r2_12_vsDetaVsDphi_shft->SetBinContent(752,0.1008543);
   r2_12_vsDetaVsDphi_shft->SetBinContent(753,0.1026515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(754,0.1039172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(755,0.1066683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(756,0.1084313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(757,0.1088691);
   r2_12_vsDetaVsDphi_shft->SetBinContent(758,0.1084313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(759,0.1066683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(760,0.1039172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(761,0.1026515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(762,0.1008543);
   r2_12_vsDetaVsDphi_shft->SetBinContent(763,0.1006409);
   r2_12_vsDetaVsDphi_shft->SetBinContent(766,0.1016788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(767,0.1025938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(768,0.1040196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(769,0.1053947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(770,0.1077625);
   r2_12_vsDetaVsDphi_shft->SetBinContent(771,0.1091917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(772,0.1104894);
   r2_12_vsDetaVsDphi_shft->SetBinContent(773,0.1091917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(774,0.1077625);
   r2_12_vsDetaVsDphi_shft->SetBinContent(775,0.1053947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(776,0.1040196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(777,0.1025938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(778,0.1016788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(781,0.1022549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(782,0.1039266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(783,0.1048271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(784,0.1066377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(785,0.1089359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(786,0.1102779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(787,0.1109701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(788,0.1102779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(789,0.1089359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(790,0.1066377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(791,0.1048271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(792,0.1039266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(793,0.1022549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(796,0.1040308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(797,0.1042677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(798,0.1059844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(799,0.1072368);
   r2_12_vsDetaVsDphi_shft->SetBinContent(800,0.1098339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(801,0.1113201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(802,0.1118101);
   r2_12_vsDetaVsDphi_shft->SetBinContent(803,0.1113201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(804,0.1098339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(805,0.1072368);
   r2_12_vsDetaVsDphi_shft->SetBinContent(806,0.1059844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(807,0.1042677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(808,0.1040308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(811,0.1044386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(812,0.1054932);
   r2_12_vsDetaVsDphi_shft->SetBinContent(813,0.1062026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(814,0.1079509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(815,0.1103202);
   r2_12_vsDetaVsDphi_shft->SetBinContent(816,0.1118588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(817,0.1122646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(818,0.1118588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(819,0.1103202);
   r2_12_vsDetaVsDphi_shft->SetBinContent(820,0.1079509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(821,0.1062026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(822,0.1054932);
   r2_12_vsDetaVsDphi_shft->SetBinContent(823,0.1044386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(826,0.1036844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(827,0.1055903);
   r2_12_vsDetaVsDphi_shft->SetBinContent(828,0.1068428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(829,0.108185);
   r2_12_vsDetaVsDphi_shft->SetBinContent(830,0.1107699);
   r2_12_vsDetaVsDphi_shft->SetBinContent(831,0.11246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(832,0.1131248);
   r2_12_vsDetaVsDphi_shft->SetBinContent(833,0.11246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(834,0.1107699);
   r2_12_vsDetaVsDphi_shft->SetBinContent(835,0.108185);
   r2_12_vsDetaVsDphi_shft->SetBinContent(836,0.1068428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(837,0.1055903);
   r2_12_vsDetaVsDphi_shft->SetBinContent(838,0.1036844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(841,0.1046364);
   r2_12_vsDetaVsDphi_shft->SetBinContent(842,0.1062855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(843,0.1068348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(844,0.1086043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(845,0.1108685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(846,0.1123501);
   r2_12_vsDetaVsDphi_shft->SetBinContent(847,0.113354);
   r2_12_vsDetaVsDphi_shft->SetBinContent(848,0.1123501);
   r2_12_vsDetaVsDphi_shft->SetBinContent(849,0.1108685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(850,0.1086043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(851,0.1068348);
   r2_12_vsDetaVsDphi_shft->SetBinContent(852,0.1062855);
   r2_12_vsDetaVsDphi_shft->SetBinContent(853,0.1046364);
   r2_12_vsDetaVsDphi_shft->SetBinContent(856,0.1036844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(857,0.1055903);
   r2_12_vsDetaVsDphi_shft->SetBinContent(858,0.1068428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(859,0.108185);
   r2_12_vsDetaVsDphi_shft->SetBinContent(860,0.1107699);
   r2_12_vsDetaVsDphi_shft->SetBinContent(861,0.11246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(862,0.1131248);
   r2_12_vsDetaVsDphi_shft->SetBinContent(863,0.11246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(864,0.1107699);
   r2_12_vsDetaVsDphi_shft->SetBinContent(865,0.108185);
   r2_12_vsDetaVsDphi_shft->SetBinContent(866,0.1068428);
   r2_12_vsDetaVsDphi_shft->SetBinContent(867,0.1055903);
   r2_12_vsDetaVsDphi_shft->SetBinContent(868,0.1036844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(871,0.1044386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(872,0.1054932);
   r2_12_vsDetaVsDphi_shft->SetBinContent(873,0.1062026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(874,0.1079509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(875,0.1103202);
   r2_12_vsDetaVsDphi_shft->SetBinContent(876,0.1118588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(877,0.1122646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(878,0.1118588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(879,0.1103202);
   r2_12_vsDetaVsDphi_shft->SetBinContent(880,0.1079509);
   r2_12_vsDetaVsDphi_shft->SetBinContent(881,0.1062026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(882,0.1054932);
   r2_12_vsDetaVsDphi_shft->SetBinContent(883,0.1044386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(886,0.1040308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(887,0.1042677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(888,0.1059844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(889,0.1072368);
   r2_12_vsDetaVsDphi_shft->SetBinContent(890,0.1098339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(891,0.1113201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(892,0.1118101);
   r2_12_vsDetaVsDphi_shft->SetBinContent(893,0.1113201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(894,0.1098339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(895,0.1072368);
   r2_12_vsDetaVsDphi_shft->SetBinContent(896,0.1059844);
   r2_12_vsDetaVsDphi_shft->SetBinContent(897,0.1042677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(898,0.1040308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(901,0.1022549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(902,0.1039266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(903,0.1048271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(904,0.1066377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(905,0.1089359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(906,0.1102779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(907,0.1109701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(908,0.1102779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(909,0.1089359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(910,0.1066377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(911,0.1048271);
   r2_12_vsDetaVsDphi_shft->SetBinContent(912,0.1039266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(913,0.1022549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(916,0.1016788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(917,0.1025938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(918,0.1040196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(919,0.1053947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(920,0.1077625);
   r2_12_vsDetaVsDphi_shft->SetBinContent(921,0.1091917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(922,0.1104894);
   r2_12_vsDetaVsDphi_shft->SetBinContent(923,0.1091917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(924,0.1077625);
   r2_12_vsDetaVsDphi_shft->SetBinContent(925,0.1053947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(926,0.1040196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(927,0.1025938);
   r2_12_vsDetaVsDphi_shft->SetBinContent(928,0.1016788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(931,0.1006409);
   r2_12_vsDetaVsDphi_shft->SetBinContent(932,0.1008543);
   r2_12_vsDetaVsDphi_shft->SetBinContent(933,0.1026515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(934,0.1039172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(935,0.1066683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(936,0.1084313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(937,0.1088691);
   r2_12_vsDetaVsDphi_shft->SetBinContent(938,0.1084313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(939,0.1066683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(940,0.1039172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(941,0.1026515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(942,0.1008543);
   r2_12_vsDetaVsDphi_shft->SetBinContent(943,0.1006409);
   r2_12_vsDetaVsDphi_shft->SetBinContent(946,0.09965199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(947,0.09943189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(948,0.1007111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(949,0.102804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(950,0.1055457);
   r2_12_vsDetaVsDphi_shft->SetBinContent(951,0.106976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(952,0.1080432);
   r2_12_vsDetaVsDphi_shft->SetBinContent(953,0.106976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(954,0.1055457);
   r2_12_vsDetaVsDphi_shft->SetBinContent(955,0.102804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(956,0.1007111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(957,0.09943189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(958,0.09965199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(961,0.09619761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(962,0.09822118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(963,0.09913347);
   r2_12_vsDetaVsDphi_shft->SetBinContent(964,0.1011994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(965,0.1040808);
   r2_12_vsDetaVsDphi_shft->SetBinContent(966,0.1054908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(967,0.1065833);
   r2_12_vsDetaVsDphi_shft->SetBinContent(968,0.1054908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(969,0.1040808);
   r2_12_vsDetaVsDphi_shft->SetBinContent(970,0.1011994);
   r2_12_vsDetaVsDphi_shft->SetBinContent(971,0.09913347);
   r2_12_vsDetaVsDphi_shft->SetBinContent(972,0.09822118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(973,0.09619761);
   r2_12_vsDetaVsDphi_shft->SetBinContent(976,0.09469911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(977,0.09616009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(978,0.09755106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(979,0.09924909);
   r2_12_vsDetaVsDphi_shft->SetBinContent(980,0.102012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(981,0.1041911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(982,0.1049169);
   r2_12_vsDetaVsDphi_shft->SetBinContent(983,0.1041911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(984,0.102012);
   r2_12_vsDetaVsDphi_shft->SetBinContent(985,0.09924909);
   r2_12_vsDetaVsDphi_shft->SetBinContent(986,0.09755106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(987,0.09616009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(988,0.09469911);
   r2_12_vsDetaVsDphi_shft->SetBinContent(991,0.09450241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(992,0.09448244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(993,0.09607901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(994,0.09809116);
   r2_12_vsDetaVsDphi_shft->SetBinContent(995,0.1010268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(996,0.102746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(997,0.1034231);
   r2_12_vsDetaVsDphi_shft->SetBinContent(998,0.102746);
   r2_12_vsDetaVsDphi_shft->SetBinContent(999,0.1010268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1000,0.09809116);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1001,0.09607901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1002,0.09448244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1003,0.09450241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1006,0.0916926);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1007,0.09368251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1008,0.09421611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1009,0.09671877);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1010,0.09946936);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1011,0.1015574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1012,0.1026556);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1013,0.1015574);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1014,0.09946936);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1015,0.09671877);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1016,0.09421611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1017,0.09368251);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1018,0.0916926);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1021,0.08901688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1022,0.09124467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1023,0.09238947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1024,0.09496684);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1025,0.09812465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1026,0.1004096);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1027,0.1012473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1028,0.1004096);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1029,0.09812465);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1030,0.09496684);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1031,0.09238947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1032,0.09124467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1033,0.08901688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1036,0.08910929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1037,0.09005553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1038,0.0912476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1039,0.09340948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1040,0.0970768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1041,0.09949585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1042,0.1007173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1043,0.09949585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1044,0.0970768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1045,0.09340948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1046,0.0912476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1047,0.09005553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1048,0.08910929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1051,0.08711889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1052,0.08829582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1053,0.08954483);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1054,0.09234408);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1055,0.09600785);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1056,0.09887436);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1057,0.1000466);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1058,0.09887436);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1059,0.09600785);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1060,0.09234408);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1061,0.08954483);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1062,0.08829582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1063,0.08711889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1066,0.0856542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1067,0.08680717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1068,0.08803033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1069,0.09151024);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1070,0.09541021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1071,0.0984868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1072,0.09976905);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1073,0.0984868);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1074,0.09541021);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1075,0.09151024);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1076,0.08803033);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1077,0.08680717);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1078,0.0856542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1081,0.0835151);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1082,0.08550993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1083,0.08808225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1084,0.09093655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1085,0.09529263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1086,0.09860647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1087,0.1000112);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1088,0.09860647);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1089,0.09529263);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1090,0.09093655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1091,0.08808225);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1092,0.08550993);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1093,0.0835151);
   r2_12_vsDetaVsDphi_shft->SetBinError(16,0.0002371892);
   r2_12_vsDetaVsDphi_shft->SetBinError(17,0.0001376551);
   r2_12_vsDetaVsDphi_shft->SetBinError(18,0.0001080441);
   r2_12_vsDetaVsDphi_shft->SetBinError(19,9.20613e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(20,8.169569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(21,7.424457e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(22,8.004457e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(23,7.424457e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(24,8.169569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(25,9.20613e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(26,0.0001080441);
   r2_12_vsDetaVsDphi_shft->SetBinError(27,0.0001376551);
   r2_12_vsDetaVsDphi_shft->SetBinError(28,0.0002371892);
   r2_12_vsDetaVsDphi_shft->SetBinError(31,0.0002369101);
   r2_12_vsDetaVsDphi_shft->SetBinError(32,0.0001376063);
   r2_12_vsDetaVsDphi_shft->SetBinError(33,0.0001080265);
   r2_12_vsDetaVsDphi_shft->SetBinError(34,9.204305e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(35,8.171576e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(36,7.427911e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(37,8.008231e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(38,7.427911e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(39,8.171576e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(40,9.204305e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(41,0.0001080265);
   r2_12_vsDetaVsDphi_shft->SetBinError(42,0.0001376063);
   r2_12_vsDetaVsDphi_shft->SetBinError(43,0.0002369101);
   r2_12_vsDetaVsDphi_shft->SetBinError(46,0.0002369997);
   r2_12_vsDetaVsDphi_shft->SetBinError(47,0.000137583);
   r2_12_vsDetaVsDphi_shft->SetBinError(48,0.0001080063);
   r2_12_vsDetaVsDphi_shft->SetBinError(49,9.20703e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(50,8.176618e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(51,7.433852e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(52,8.018108e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(53,7.433852e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(54,8.176618e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(55,9.20703e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(56,0.0001080063);
   r2_12_vsDetaVsDphi_shft->SetBinError(57,0.000137583);
   r2_12_vsDetaVsDphi_shft->SetBinError(58,0.0002369997);
   r2_12_vsDetaVsDphi_shft->SetBinError(61,0.0002369436);
   r2_12_vsDetaVsDphi_shft->SetBinError(62,0.0001375643);
   r2_12_vsDetaVsDphi_shft->SetBinError(63,0.0001080016);
   r2_12_vsDetaVsDphi_shft->SetBinError(64,9.210355e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(65,8.18257e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(66,7.442056e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(67,8.028336e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(68,7.442056e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(69,8.18257e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(70,9.210355e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(71,0.0001080016);
   r2_12_vsDetaVsDphi_shft->SetBinError(72,0.0001375643);
   r2_12_vsDetaVsDphi_shft->SetBinError(73,0.0002369436);
   r2_12_vsDetaVsDphi_shft->SetBinError(76,0.0002369665);
   r2_12_vsDetaVsDphi_shft->SetBinError(77,0.0001375733);
   r2_12_vsDetaVsDphi_shft->SetBinError(78,0.000108021);
   r2_12_vsDetaVsDphi_shft->SetBinError(79,9.213642e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(80,8.191433e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(81,7.452818e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(82,8.041242e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(83,7.452818e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(84,8.191433e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(85,9.213642e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(86,0.000108021);
   r2_12_vsDetaVsDphi_shft->SetBinError(87,0.0001375733);
   r2_12_vsDetaVsDphi_shft->SetBinError(88,0.0002369665);
   r2_12_vsDetaVsDphi_shft->SetBinError(91,0.000237082);
   r2_12_vsDetaVsDphi_shft->SetBinError(92,0.0001375955);
   r2_12_vsDetaVsDphi_shft->SetBinError(93,0.0001080591);
   r2_12_vsDetaVsDphi_shft->SetBinError(94,9.221498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(95,8.201476e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(96,7.466838e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(97,8.058873e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(98,7.466838e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(99,8.201476e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(100,9.221498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(101,0.0001080591);
   r2_12_vsDetaVsDphi_shft->SetBinError(102,0.0001375955);
   r2_12_vsDetaVsDphi_shft->SetBinError(103,0.000237082);
   r2_12_vsDetaVsDphi_shft->SetBinError(106,0.0002371974);
   r2_12_vsDetaVsDphi_shft->SetBinError(107,0.0001376127);
   r2_12_vsDetaVsDphi_shft->SetBinError(108,0.0001081273);
   r2_12_vsDetaVsDphi_shft->SetBinError(109,9.23136e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(110,8.214472e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(111,7.484442e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(112,8.078618e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(113,7.484442e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(114,8.214472e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(115,9.23136e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(116,0.0001081273);
   r2_12_vsDetaVsDphi_shft->SetBinError(117,0.0001376127);
   r2_12_vsDetaVsDphi_shft->SetBinError(118,0.0002371974);
   r2_12_vsDetaVsDphi_shft->SetBinError(121,0.000236824);
   r2_12_vsDetaVsDphi_shft->SetBinError(122,0.0001376428);
   r2_12_vsDetaVsDphi_shft->SetBinError(123,0.0001081924);
   r2_12_vsDetaVsDphi_shft->SetBinError(124,9.242041e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(125,8.229542e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(126,7.503281e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(127,8.102098e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(128,7.503281e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(129,8.229542e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(130,9.242041e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(131,0.0001081924);
   r2_12_vsDetaVsDphi_shft->SetBinError(132,0.0001376428);
   r2_12_vsDetaVsDphi_shft->SetBinError(133,0.000236824);
   r2_12_vsDetaVsDphi_shft->SetBinError(136,0.0002369619);
   r2_12_vsDetaVsDphi_shft->SetBinError(137,0.0001377455);
   r2_12_vsDetaVsDphi_shft->SetBinError(138,0.0001082588);
   r2_12_vsDetaVsDphi_shft->SetBinError(139,9.253506e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(140,8.247776e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(141,7.525028e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(142,8.128749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(143,7.525028e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(144,8.247776e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(145,9.253506e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(146,0.0001082588);
   r2_12_vsDetaVsDphi_shft->SetBinError(147,0.0001377455);
   r2_12_vsDetaVsDphi_shft->SetBinError(148,0.0002369619);
   r2_12_vsDetaVsDphi_shft->SetBinError(151,0.0002369458);
   r2_12_vsDetaVsDphi_shft->SetBinError(152,0.0001377834);
   r2_12_vsDetaVsDphi_shft->SetBinError(153,0.0001083722);
   r2_12_vsDetaVsDphi_shft->SetBinError(154,9.267917e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(155,8.267584e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(156,7.550358e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(157,8.160015e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(158,7.550358e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(159,8.267584e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(160,9.267917e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(161,0.0001083722);
   r2_12_vsDetaVsDphi_shft->SetBinError(162,0.0001377834);
   r2_12_vsDetaVsDphi_shft->SetBinError(163,0.0002369458);
   r2_12_vsDetaVsDphi_shft->SetBinError(166,0.0002372051);
   r2_12_vsDetaVsDphi_shft->SetBinError(167,0.0001379098);
   r2_12_vsDetaVsDphi_shft->SetBinError(168,0.0001084712);
   r2_12_vsDetaVsDphi_shft->SetBinError(169,9.281079e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(170,8.289338e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(171,7.578351e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(172,8.193795e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(173,7.578351e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(174,8.289338e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(175,9.281079e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(176,0.0001084712);
   r2_12_vsDetaVsDphi_shft->SetBinError(177,0.0001379098);
   r2_12_vsDetaVsDphi_shft->SetBinError(178,0.0002372051);
   r2_12_vsDetaVsDphi_shft->SetBinError(181,0.000237221);
   r2_12_vsDetaVsDphi_shft->SetBinError(182,0.0001379378);
   r2_12_vsDetaVsDphi_shft->SetBinError(183,0.0001085833);
   r2_12_vsDetaVsDphi_shft->SetBinError(184,9.296684e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(185,8.311483e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(186,7.608313e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(187,8.231382e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(188,7.608313e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(189,8.311483e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(190,9.296684e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(191,0.0001085833);
   r2_12_vsDetaVsDphi_shft->SetBinError(192,0.0001379378);
   r2_12_vsDetaVsDphi_shft->SetBinError(193,0.000237221);
   r2_12_vsDetaVsDphi_shft->SetBinError(196,0.0002373321);
   r2_12_vsDetaVsDphi_shft->SetBinError(197,0.0001380598);
   r2_12_vsDetaVsDphi_shft->SetBinError(198,0.0001086716);
   r2_12_vsDetaVsDphi_shft->SetBinError(199,9.311549e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(200,8.334828e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(201,7.639027e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(202,8.270362e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(203,7.639027e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(204,8.334828e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(205,9.311549e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(206,0.0001086716);
   r2_12_vsDetaVsDphi_shft->SetBinError(207,0.0001380598);
   r2_12_vsDetaVsDphi_shft->SetBinError(208,0.0002373321);
   r2_12_vsDetaVsDphi_shft->SetBinError(211,0.0002375645);
   r2_12_vsDetaVsDphi_shft->SetBinError(212,0.0001381545);
   r2_12_vsDetaVsDphi_shft->SetBinError(213,0.0001087852);
   r2_12_vsDetaVsDphi_shft->SetBinError(214,9.326626e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(215,8.357884e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(216,7.672215e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(217,8.314154e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(218,7.672215e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(219,8.357884e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(220,9.326626e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(221,0.0001087852);
   r2_12_vsDetaVsDphi_shft->SetBinError(222,0.0001381545);
   r2_12_vsDetaVsDphi_shft->SetBinError(223,0.0002375645);
   r2_12_vsDetaVsDphi_shft->SetBinError(226,0.0002375302);
   r2_12_vsDetaVsDphi_shft->SetBinError(227,0.0001382238);
   r2_12_vsDetaVsDphi_shft->SetBinError(228,0.0001088959);
   r2_12_vsDetaVsDphi_shft->SetBinError(229,9.341761e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(230,8.381941e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(231,7.705394e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(232,8.354692e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(233,7.705394e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(234,8.381941e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(235,9.341761e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(236,0.0001088959);
   r2_12_vsDetaVsDphi_shft->SetBinError(237,0.0001382238);
   r2_12_vsDetaVsDphi_shft->SetBinError(238,0.0002375302);
   r2_12_vsDetaVsDphi_shft->SetBinError(241,0.0002377924);
   r2_12_vsDetaVsDphi_shft->SetBinError(242,0.0001382926);
   r2_12_vsDetaVsDphi_shft->SetBinError(243,0.0001089668);
   r2_12_vsDetaVsDphi_shft->SetBinError(244,9.356666e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(245,8.400855e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(246,7.735164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(247,8.392447e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(248,7.735164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(249,8.400855e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(250,9.356666e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(251,0.0001089668);
   r2_12_vsDetaVsDphi_shft->SetBinError(252,0.0001382926);
   r2_12_vsDetaVsDphi_shft->SetBinError(253,0.0002377924);
   r2_12_vsDetaVsDphi_shft->SetBinError(256,0.0002379505);
   r2_12_vsDetaVsDphi_shft->SetBinError(257,0.0001383613);
   r2_12_vsDetaVsDphi_shft->SetBinError(258,0.0001090335);
   r2_12_vsDetaVsDphi_shft->SetBinError(259,9.365597e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(260,8.419018e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(261,7.761237e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(262,8.430615e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(263,7.761237e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(264,8.419018e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(265,9.365597e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(266,0.0001090335);
   r2_12_vsDetaVsDphi_shft->SetBinError(267,0.0001383613);
   r2_12_vsDetaVsDphi_shft->SetBinError(268,0.0002379505);
   r2_12_vsDetaVsDphi_shft->SetBinError(271,0.0002378366);
   r2_12_vsDetaVsDphi_shft->SetBinError(272,0.0001383909);
   r2_12_vsDetaVsDphi_shft->SetBinError(273,0.000109094);
   r2_12_vsDetaVsDphi_shft->SetBinError(274,9.374952e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(275,8.431844e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(276,7.782729e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(277,8.483638e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(278,7.782729e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(279,8.431844e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(280,9.374952e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(281,0.000109094);
   r2_12_vsDetaVsDphi_shft->SetBinError(282,0.0001383909);
   r2_12_vsDetaVsDphi_shft->SetBinError(283,0.0002378366);
   r2_12_vsDetaVsDphi_shft->SetBinError(286,0.0002378625);
   r2_12_vsDetaVsDphi_shft->SetBinError(287,0.0001384622);
   r2_12_vsDetaVsDphi_shft->SetBinError(288,0.0001091394);
   r2_12_vsDetaVsDphi_shft->SetBinError(289,9.380773e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(290,8.441824e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(291,7.797055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(292,7.567416e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(293,7.797055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(294,8.441824e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(295,9.380773e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(296,0.0001091394);
   r2_12_vsDetaVsDphi_shft->SetBinError(297,0.0001384622);
   r2_12_vsDetaVsDphi_shft->SetBinError(298,0.0002378625);
   r2_12_vsDetaVsDphi_shft->SetBinError(301,0.0003365084);
   r2_12_vsDetaVsDphi_shft->SetBinError(302,0.0001958421);
   r2_12_vsDetaVsDphi_shft->SetBinError(303,0.0001543118);
   r2_12_vsDetaVsDphi_shft->SetBinError(304,0.0001326997);
   r2_12_vsDetaVsDphi_shft->SetBinError(305,0.0001194133);
   r2_12_vsDetaVsDphi_shft->SetBinError(306,0.0001103452);
   r2_12_vsDetaVsDphi_shft->SetBinError(307,7.567416e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(308,0.0001103452);
   r2_12_vsDetaVsDphi_shft->SetBinError(309,0.0001194133);
   r2_12_vsDetaVsDphi_shft->SetBinError(310,0.0001326997);
   r2_12_vsDetaVsDphi_shft->SetBinError(311,0.0001543118);
   r2_12_vsDetaVsDphi_shft->SetBinError(312,0.0001958421);
   r2_12_vsDetaVsDphi_shft->SetBinError(313,0.0003365084);
   r2_12_vsDetaVsDphi_shft->SetBinError(316,0.0002378625);
   r2_12_vsDetaVsDphi_shft->SetBinError(317,0.0001384622);
   r2_12_vsDetaVsDphi_shft->SetBinError(318,0.0001091394);
   r2_12_vsDetaVsDphi_shft->SetBinError(319,9.380773e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(320,8.441824e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(321,7.797055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(322,7.567416e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(323,7.797055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(324,8.441824e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(325,9.380773e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(326,0.0001091394);
   r2_12_vsDetaVsDphi_shft->SetBinError(327,0.0001384622);
   r2_12_vsDetaVsDphi_shft->SetBinError(328,0.0002378625);
   r2_12_vsDetaVsDphi_shft->SetBinError(331,0.0002378366);
   r2_12_vsDetaVsDphi_shft->SetBinError(332,0.0001383909);
   r2_12_vsDetaVsDphi_shft->SetBinError(333,0.000109094);
   r2_12_vsDetaVsDphi_shft->SetBinError(334,9.374952e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(335,8.431844e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(336,7.782729e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(337,8.483638e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(338,7.782729e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(339,8.431844e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(340,9.374952e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(341,0.000109094);
   r2_12_vsDetaVsDphi_shft->SetBinError(342,0.0001383909);
   r2_12_vsDetaVsDphi_shft->SetBinError(343,0.0002378366);
   r2_12_vsDetaVsDphi_shft->SetBinError(346,0.0002379505);
   r2_12_vsDetaVsDphi_shft->SetBinError(347,0.0001383613);
   r2_12_vsDetaVsDphi_shft->SetBinError(348,0.0001090335);
   r2_12_vsDetaVsDphi_shft->SetBinError(349,9.365597e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(350,8.419018e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(351,7.761237e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(352,8.430615e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(353,7.761237e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(354,8.419018e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(355,9.365597e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(356,0.0001090335);
   r2_12_vsDetaVsDphi_shft->SetBinError(357,0.0001383613);
   r2_12_vsDetaVsDphi_shft->SetBinError(358,0.0002379505);
   r2_12_vsDetaVsDphi_shft->SetBinError(361,0.0002377924);
   r2_12_vsDetaVsDphi_shft->SetBinError(362,0.0001382926);
   r2_12_vsDetaVsDphi_shft->SetBinError(363,0.0001089668);
   r2_12_vsDetaVsDphi_shft->SetBinError(364,9.356666e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(365,8.400855e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(366,7.735164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(367,8.392447e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(368,7.735164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(369,8.400855e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(370,9.356666e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(371,0.0001089668);
   r2_12_vsDetaVsDphi_shft->SetBinError(372,0.0001382926);
   r2_12_vsDetaVsDphi_shft->SetBinError(373,0.0002377924);
   r2_12_vsDetaVsDphi_shft->SetBinError(376,0.0002375302);
   r2_12_vsDetaVsDphi_shft->SetBinError(377,0.0001382238);
   r2_12_vsDetaVsDphi_shft->SetBinError(378,0.0001088959);
   r2_12_vsDetaVsDphi_shft->SetBinError(379,9.341761e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(380,8.381941e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(381,7.705394e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(382,8.354692e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(383,7.705394e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(384,8.381941e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(385,9.341761e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(386,0.0001088959);
   r2_12_vsDetaVsDphi_shft->SetBinError(387,0.0001382238);
   r2_12_vsDetaVsDphi_shft->SetBinError(388,0.0002375302);
   r2_12_vsDetaVsDphi_shft->SetBinError(391,0.0002375645);
   r2_12_vsDetaVsDphi_shft->SetBinError(392,0.0001381545);
   r2_12_vsDetaVsDphi_shft->SetBinError(393,0.0001087852);
   r2_12_vsDetaVsDphi_shft->SetBinError(394,9.326626e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(395,8.357884e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(396,7.672215e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(397,8.314154e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(398,7.672215e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(399,8.357884e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(400,9.326626e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(401,0.0001087852);
   r2_12_vsDetaVsDphi_shft->SetBinError(402,0.0001381545);
   r2_12_vsDetaVsDphi_shft->SetBinError(403,0.0002375645);
   r2_12_vsDetaVsDphi_shft->SetBinError(406,0.0002373321);
   r2_12_vsDetaVsDphi_shft->SetBinError(407,0.0001380598);
   r2_12_vsDetaVsDphi_shft->SetBinError(408,0.0001086716);
   r2_12_vsDetaVsDphi_shft->SetBinError(409,9.311549e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(410,8.334828e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(411,7.639027e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(412,8.270362e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(413,7.639027e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(414,8.334828e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(415,9.311549e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(416,0.0001086716);
   r2_12_vsDetaVsDphi_shft->SetBinError(417,0.0001380598);
   r2_12_vsDetaVsDphi_shft->SetBinError(418,0.0002373321);
   r2_12_vsDetaVsDphi_shft->SetBinError(421,0.000237221);
   r2_12_vsDetaVsDphi_shft->SetBinError(422,0.0001379378);
   r2_12_vsDetaVsDphi_shft->SetBinError(423,0.0001085833);
   r2_12_vsDetaVsDphi_shft->SetBinError(424,9.296684e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(425,8.311483e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(426,7.608313e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(427,8.231382e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(428,7.608313e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(429,8.311483e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(430,9.296684e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(431,0.0001085833);
   r2_12_vsDetaVsDphi_shft->SetBinError(432,0.0001379378);
   r2_12_vsDetaVsDphi_shft->SetBinError(433,0.000237221);
   r2_12_vsDetaVsDphi_shft->SetBinError(436,0.0002372051);
   r2_12_vsDetaVsDphi_shft->SetBinError(437,0.0001379098);
   r2_12_vsDetaVsDphi_shft->SetBinError(438,0.0001084712);
   r2_12_vsDetaVsDphi_shft->SetBinError(439,9.281079e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(440,8.289338e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(441,7.578351e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(442,8.193795e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(443,7.578351e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(444,8.289338e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(445,9.281079e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(446,0.0001084712);
   r2_12_vsDetaVsDphi_shft->SetBinError(447,0.0001379098);
   r2_12_vsDetaVsDphi_shft->SetBinError(448,0.0002372051);
   r2_12_vsDetaVsDphi_shft->SetBinError(451,0.0002369458);
   r2_12_vsDetaVsDphi_shft->SetBinError(452,0.0001377834);
   r2_12_vsDetaVsDphi_shft->SetBinError(453,0.0001083722);
   r2_12_vsDetaVsDphi_shft->SetBinError(454,9.267917e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(455,8.267584e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(456,7.550358e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(457,8.160015e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(458,7.550358e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(459,8.267584e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(460,9.267917e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(461,0.0001083722);
   r2_12_vsDetaVsDphi_shft->SetBinError(462,0.0001377834);
   r2_12_vsDetaVsDphi_shft->SetBinError(463,0.0002369458);
   r2_12_vsDetaVsDphi_shft->SetBinError(466,0.0002369619);
   r2_12_vsDetaVsDphi_shft->SetBinError(467,0.0001377455);
   r2_12_vsDetaVsDphi_shft->SetBinError(468,0.0001082588);
   r2_12_vsDetaVsDphi_shft->SetBinError(469,9.253506e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(470,8.247776e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(471,7.525028e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(472,8.128749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(473,7.525028e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(474,8.247776e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(475,9.253506e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(476,0.0001082588);
   r2_12_vsDetaVsDphi_shft->SetBinError(477,0.0001377455);
   r2_12_vsDetaVsDphi_shft->SetBinError(478,0.0002369619);
   r2_12_vsDetaVsDphi_shft->SetBinError(481,0.000236824);
   r2_12_vsDetaVsDphi_shft->SetBinError(482,0.0001376428);
   r2_12_vsDetaVsDphi_shft->SetBinError(483,0.0001081924);
   r2_12_vsDetaVsDphi_shft->SetBinError(484,9.242041e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(485,8.229542e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(486,7.503281e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(487,8.102098e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(488,7.503281e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(489,8.229542e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(490,9.242041e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(491,0.0001081924);
   r2_12_vsDetaVsDphi_shft->SetBinError(492,0.0001376428);
   r2_12_vsDetaVsDphi_shft->SetBinError(493,0.000236824);
   r2_12_vsDetaVsDphi_shft->SetBinError(496,0.0002371974);
   r2_12_vsDetaVsDphi_shft->SetBinError(497,0.0001376127);
   r2_12_vsDetaVsDphi_shft->SetBinError(498,0.0001081273);
   r2_12_vsDetaVsDphi_shft->SetBinError(499,9.23136e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(500,8.214472e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(501,7.484442e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(502,8.078618e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(503,7.484442e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(504,8.214472e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(505,9.23136e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(506,0.0001081273);
   r2_12_vsDetaVsDphi_shft->SetBinError(507,0.0001376127);
   r2_12_vsDetaVsDphi_shft->SetBinError(508,0.0002371974);
   r2_12_vsDetaVsDphi_shft->SetBinError(511,0.000237082);
   r2_12_vsDetaVsDphi_shft->SetBinError(512,0.0001375955);
   r2_12_vsDetaVsDphi_shft->SetBinError(513,0.0001080591);
   r2_12_vsDetaVsDphi_shft->SetBinError(514,9.221498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(515,8.201476e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(516,7.466838e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(517,8.058873e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(518,7.466838e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(519,8.201476e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(520,9.221498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(521,0.0001080591);
   r2_12_vsDetaVsDphi_shft->SetBinError(522,0.0001375955);
   r2_12_vsDetaVsDphi_shft->SetBinError(523,0.000237082);
   r2_12_vsDetaVsDphi_shft->SetBinError(526,0.0002369665);
   r2_12_vsDetaVsDphi_shft->SetBinError(527,0.0001375733);
   r2_12_vsDetaVsDphi_shft->SetBinError(528,0.000108021);
   r2_12_vsDetaVsDphi_shft->SetBinError(529,9.213642e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(530,8.191433e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(531,7.452818e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(532,8.041242e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(533,7.452818e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(534,8.191433e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(535,9.213642e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(536,0.000108021);
   r2_12_vsDetaVsDphi_shft->SetBinError(537,0.0001375733);
   r2_12_vsDetaVsDphi_shft->SetBinError(538,0.0002369665);
   r2_12_vsDetaVsDphi_shft->SetBinError(541,0.0002369436);
   r2_12_vsDetaVsDphi_shft->SetBinError(542,0.0001375643);
   r2_12_vsDetaVsDphi_shft->SetBinError(543,0.0001080016);
   r2_12_vsDetaVsDphi_shft->SetBinError(544,9.210355e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(545,8.18257e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(546,7.442056e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(547,8.028336e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(548,7.442056e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(549,8.18257e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(550,9.210355e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(551,0.0001080016);
   r2_12_vsDetaVsDphi_shft->SetBinError(552,0.0001375643);
   r2_12_vsDetaVsDphi_shft->SetBinError(553,0.0002369436);
   r2_12_vsDetaVsDphi_shft->SetBinError(556,0.0002369997);
   r2_12_vsDetaVsDphi_shft->SetBinError(557,0.000137583);
   r2_12_vsDetaVsDphi_shft->SetBinError(558,0.0001080063);
   r2_12_vsDetaVsDphi_shft->SetBinError(559,9.20703e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(560,8.176618e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(561,7.433852e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(562,8.018108e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(563,7.433852e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(564,8.176618e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(565,9.20703e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(566,0.0001080063);
   r2_12_vsDetaVsDphi_shft->SetBinError(567,0.000137583);
   r2_12_vsDetaVsDphi_shft->SetBinError(568,0.0002369997);
   r2_12_vsDetaVsDphi_shft->SetBinError(571,0.0002369101);
   r2_12_vsDetaVsDphi_shft->SetBinError(572,0.0001376063);
   r2_12_vsDetaVsDphi_shft->SetBinError(573,0.0001080265);
   r2_12_vsDetaVsDphi_shft->SetBinError(574,9.204305e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(575,8.171576e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(576,7.427911e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(577,8.008231e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(578,7.427911e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(579,8.171576e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(580,9.204305e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(581,0.0001080265);
   r2_12_vsDetaVsDphi_shft->SetBinError(582,0.0001376063);
   r2_12_vsDetaVsDphi_shft->SetBinError(583,0.0002369101);
   r2_12_vsDetaVsDphi_shft->SetBinError(586,0.0002371892);
   r2_12_vsDetaVsDphi_shft->SetBinError(587,0.0001376551);
   r2_12_vsDetaVsDphi_shft->SetBinError(588,0.0001080441);
   r2_12_vsDetaVsDphi_shft->SetBinError(589,9.20613e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(590,8.169569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(591,7.424457e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(592,8.004457e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(593,7.424457e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(594,8.169569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(595,9.20613e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(596,0.0001080441);
   r2_12_vsDetaVsDphi_shft->SetBinError(597,0.0001376551);
   r2_12_vsDetaVsDphi_shft->SetBinError(598,0.0002371892);
   r2_12_vsDetaVsDphi_shft->SetBinError(601,0.0002372578);
   r2_12_vsDetaVsDphi_shft->SetBinError(602,0.0001377173);
   r2_12_vsDetaVsDphi_shft->SetBinError(603,0.0001080963);
   r2_12_vsDetaVsDphi_shft->SetBinError(604,9.207994e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(605,8.170274e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(606,7.422072e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(607,8.00083e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(608,7.422072e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(609,8.170274e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(610,9.207994e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(611,0.0001080963);
   r2_12_vsDetaVsDphi_shft->SetBinError(612,0.0001377173);
   r2_12_vsDetaVsDphi_shft->SetBinError(613,0.0002372578);
   r2_12_vsDetaVsDphi_shft->SetBinError(616,0.0002374957);
   r2_12_vsDetaVsDphi_shft->SetBinError(617,0.0001378085);
   r2_12_vsDetaVsDphi_shft->SetBinError(618,0.0001080941);
   r2_12_vsDetaVsDphi_shft->SetBinError(619,9.210417e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(620,8.170749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(621,7.42164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(622,8.000095e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(623,7.42164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(624,8.170749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(625,9.210417e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(626,0.0001080941);
   r2_12_vsDetaVsDphi_shft->SetBinError(627,0.0001378085);
   r2_12_vsDetaVsDphi_shft->SetBinError(628,0.0002374957);
   r2_12_vsDetaVsDphi_shft->SetBinError(631,0.0002376443);
   r2_12_vsDetaVsDphi_shft->SetBinError(632,0.0001379083);
   r2_12_vsDetaVsDphi_shft->SetBinError(633,0.0001081716);
   r2_12_vsDetaVsDphi_shft->SetBinError(634,9.214086e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(635,8.173087e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(636,7.423075e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(637,8.00111e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(638,7.423075e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(639,8.173087e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(640,9.214086e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(641,0.0001081716);
   r2_12_vsDetaVsDphi_shft->SetBinError(642,0.0001379083);
   r2_12_vsDetaVsDphi_shft->SetBinError(643,0.0002376443);
   r2_12_vsDetaVsDphi_shft->SetBinError(646,0.0002378512);
   r2_12_vsDetaVsDphi_shft->SetBinError(647,0.0001380243);
   r2_12_vsDetaVsDphi_shft->SetBinError(648,0.0001082598);
   r2_12_vsDetaVsDphi_shft->SetBinError(649,9.218806e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(650,8.177266e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(651,7.425195e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(652,8.004067e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(653,7.425195e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(654,8.177266e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(655,9.218806e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(656,0.0001082598);
   r2_12_vsDetaVsDphi_shft->SetBinError(657,0.0001380243);
   r2_12_vsDetaVsDphi_shft->SetBinError(658,0.0002378512);
   r2_12_vsDetaVsDphi_shft->SetBinError(661,0.0002378668);
   r2_12_vsDetaVsDphi_shft->SetBinError(662,0.0001381028);
   r2_12_vsDetaVsDphi_shft->SetBinError(663,0.0001083179);
   r2_12_vsDetaVsDphi_shft->SetBinError(664,9.225641e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(665,8.181354e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(666,7.42846e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(667,8.005722e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(668,7.42846e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(669,8.181354e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(670,9.225641e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(671,0.0001083179);
   r2_12_vsDetaVsDphi_shft->SetBinError(672,0.0001381028);
   r2_12_vsDetaVsDphi_shft->SetBinError(673,0.0002378668);
   r2_12_vsDetaVsDphi_shft->SetBinError(676,0.0002382076);
   r2_12_vsDetaVsDphi_shft->SetBinError(677,0.0001382645);
   r2_12_vsDetaVsDphi_shft->SetBinError(678,0.0001084132);
   r2_12_vsDetaVsDphi_shft->SetBinError(679,9.233411e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(680,8.186569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(681,7.432484e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(682,8.011063e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(683,7.432484e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(684,8.186569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(685,9.233411e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(686,0.0001084132);
   r2_12_vsDetaVsDphi_shft->SetBinError(687,0.0001382645);
   r2_12_vsDetaVsDphi_shft->SetBinError(688,0.0002382076);
   r2_12_vsDetaVsDphi_shft->SetBinError(691,0.0002385897);
   r2_12_vsDetaVsDphi_shft->SetBinError(692,0.0001383083);
   r2_12_vsDetaVsDphi_shft->SetBinError(693,0.0001085095);
   r2_12_vsDetaVsDphi_shft->SetBinError(694,9.239378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(695,8.192635e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(696,7.436661e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(697,8.013624e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(698,7.436661e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(699,8.192635e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(700,9.239378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(701,0.0001085095);
   r2_12_vsDetaVsDphi_shft->SetBinError(702,0.0001383083);
   r2_12_vsDetaVsDphi_shft->SetBinError(703,0.0002385897);
   r2_12_vsDetaVsDphi_shft->SetBinError(706,0.000238516);
   r2_12_vsDetaVsDphi_shft->SetBinError(707,0.0001384208);
   r2_12_vsDetaVsDphi_shft->SetBinError(708,0.0001085858);
   r2_12_vsDetaVsDphi_shft->SetBinError(709,9.2445e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(710,8.196407e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(711,7.441734e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(712,8.01988e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(713,7.441734e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(714,8.196407e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(715,9.2445e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(716,0.0001085858);
   r2_12_vsDetaVsDphi_shft->SetBinError(717,0.0001384208);
   r2_12_vsDetaVsDphi_shft->SetBinError(718,0.000238516);
   r2_12_vsDetaVsDphi_shft->SetBinError(721,0.0002386567);
   r2_12_vsDetaVsDphi_shft->SetBinError(722,0.0001385658);
   r2_12_vsDetaVsDphi_shft->SetBinError(723,0.000108669);
   r2_12_vsDetaVsDphi_shft->SetBinError(724,9.253081e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(725,8.204386e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(726,7.446299e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(727,8.02594e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(728,7.446299e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(729,8.204386e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(730,9.253081e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(731,0.000108669);
   r2_12_vsDetaVsDphi_shft->SetBinError(732,0.0001385658);
   r2_12_vsDetaVsDphi_shft->SetBinError(733,0.0002386567);
   r2_12_vsDetaVsDphi_shft->SetBinError(736,0.0002391073);
   r2_12_vsDetaVsDphi_shft->SetBinError(737,0.0001386422);
   r2_12_vsDetaVsDphi_shft->SetBinError(738,0.0001087499);
   r2_12_vsDetaVsDphi_shft->SetBinError(739,9.260082e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(740,8.210123e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(741,7.451514e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(742,8.031443e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(743,7.451514e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(744,8.210123e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(745,9.260082e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(746,0.0001087499);
   r2_12_vsDetaVsDphi_shft->SetBinError(747,0.0001386422);
   r2_12_vsDetaVsDphi_shft->SetBinError(748,0.0002391073);
   r2_12_vsDetaVsDphi_shft->SetBinError(751,0.0002391762);
   r2_12_vsDetaVsDphi_shft->SetBinError(752,0.000138735);
   r2_12_vsDetaVsDphi_shft->SetBinError(753,0.0001088507);
   r2_12_vsDetaVsDphi_shft->SetBinError(754,9.265055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(755,8.214498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(756,7.456628e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(757,8.034335e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(758,7.456628e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(759,8.214498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(760,9.265055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(761,0.0001088507);
   r2_12_vsDetaVsDphi_shft->SetBinError(762,0.000138735);
   r2_12_vsDetaVsDphi_shft->SetBinError(763,0.0002391762);
   r2_12_vsDetaVsDphi_shft->SetBinError(766,0.0002393405);
   r2_12_vsDetaVsDphi_shft->SetBinError(767,0.0001388478);
   r2_12_vsDetaVsDphi_shft->SetBinError(768,0.0001089184);
   r2_12_vsDetaVsDphi_shft->SetBinError(769,9.271522e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(770,8.218691e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(771,7.459278e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(772,8.040579e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(773,7.459278e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(774,8.218691e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(775,9.271522e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(776,0.0001089184);
   r2_12_vsDetaVsDphi_shft->SetBinError(777,0.0001388478);
   r2_12_vsDetaVsDphi_shft->SetBinError(778,0.0002393405);
   r2_12_vsDetaVsDphi_shft->SetBinError(781,0.0002393411);
   r2_12_vsDetaVsDphi_shft->SetBinError(782,0.000138941);
   r2_12_vsDetaVsDphi_shft->SetBinError(783,0.000108962);
   r2_12_vsDetaVsDphi_shft->SetBinError(784,9.276977e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(785,8.223285e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(786,7.463122e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(787,8.042516e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(788,7.463122e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(789,8.223285e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(790,9.276977e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(791,0.000108962);
   r2_12_vsDetaVsDphi_shft->SetBinError(792,0.000138941);
   r2_12_vsDetaVsDphi_shft->SetBinError(793,0.0002393411);
   r2_12_vsDetaVsDphi_shft->SetBinError(796,0.000239586);
   r2_12_vsDetaVsDphi_shft->SetBinError(797,0.0001389506);
   r2_12_vsDetaVsDphi_shft->SetBinError(798,0.0001090205);
   r2_12_vsDetaVsDphi_shft->SetBinError(799,9.279446e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(800,8.226692e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(801,7.466749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(802,8.045535e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(803,7.466749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(804,8.226692e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(805,9.279446e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(806,0.0001090205);
   r2_12_vsDetaVsDphi_shft->SetBinError(807,0.0001389506);
   r2_12_vsDetaVsDphi_shft->SetBinError(808,0.000239586);
   r2_12_vsDetaVsDphi_shft->SetBinError(811,0.0002396289);
   r2_12_vsDetaVsDphi_shft->SetBinError(812,0.00013904);
   r2_12_vsDetaVsDphi_shft->SetBinError(813,0.0001090295);
   r2_12_vsDetaVsDphi_shft->SetBinError(814,9.282462e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(815,8.228595e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(816,7.468645e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(817,8.047363e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(818,7.468645e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(819,8.228595e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(820,9.282462e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(821,0.0001090295);
   r2_12_vsDetaVsDphi_shft->SetBinError(822,0.00013904);
   r2_12_vsDetaVsDphi_shft->SetBinError(823,0.0002396289);
   r2_12_vsDetaVsDphi_shft->SetBinError(826,0.000239528);
   r2_12_vsDetaVsDphi_shft->SetBinError(827,0.0001390371);
   r2_12_vsDetaVsDphi_shft->SetBinError(828,0.0001090639);
   r2_12_vsDetaVsDphi_shft->SetBinError(829,9.283512e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(830,8.230378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(831,7.470744e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(832,8.05046e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(833,7.470744e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(834,8.230378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(835,9.283512e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(836,0.0001090639);
   r2_12_vsDetaVsDphi_shft->SetBinError(837,0.0001390371);
   r2_12_vsDetaVsDphi_shft->SetBinError(838,0.000239528);
   r2_12_vsDetaVsDphi_shft->SetBinError(841,0.000338981);
   r2_12_vsDetaVsDphi_shft->SetBinError(842,0.0001967033);
   r2_12_vsDetaVsDphi_shft->SetBinError(843,0.0001542403);
   r2_12_vsDetaVsDphi_shft->SetBinError(844,0.0001313149);
   r2_12_vsDetaVsDphi_shft->SetBinError(845,0.0001163994);
   r2_12_vsDetaVsDphi_shft->SetBinError(846,0.0001056475);
   r2_12_vsDetaVsDphi_shft->SetBinError(847,0.0001138638);
   r2_12_vsDetaVsDphi_shft->SetBinError(848,0.0001056475);
   r2_12_vsDetaVsDphi_shft->SetBinError(849,0.0001163994);
   r2_12_vsDetaVsDphi_shft->SetBinError(850,0.0001313149);
   r2_12_vsDetaVsDphi_shft->SetBinError(851,0.0001542403);
   r2_12_vsDetaVsDphi_shft->SetBinError(852,0.0001967033);
   r2_12_vsDetaVsDphi_shft->SetBinError(853,0.000338981);
   r2_12_vsDetaVsDphi_shft->SetBinError(856,0.000239528);
   r2_12_vsDetaVsDphi_shft->SetBinError(857,0.0001390371);
   r2_12_vsDetaVsDphi_shft->SetBinError(858,0.0001090639);
   r2_12_vsDetaVsDphi_shft->SetBinError(859,9.283512e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(860,8.230378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(861,7.470744e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(862,8.05046e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(863,7.470744e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(864,8.230378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(865,9.283512e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(866,0.0001090639);
   r2_12_vsDetaVsDphi_shft->SetBinError(867,0.0001390371);
   r2_12_vsDetaVsDphi_shft->SetBinError(868,0.000239528);
   r2_12_vsDetaVsDphi_shft->SetBinError(871,0.0002396289);
   r2_12_vsDetaVsDphi_shft->SetBinError(872,0.00013904);
   r2_12_vsDetaVsDphi_shft->SetBinError(873,0.0001090295);
   r2_12_vsDetaVsDphi_shft->SetBinError(874,9.282462e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(875,8.228595e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(876,7.468645e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(877,8.047363e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(878,7.468645e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(879,8.228595e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(880,9.282462e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(881,0.0001090295);
   r2_12_vsDetaVsDphi_shft->SetBinError(882,0.00013904);
   r2_12_vsDetaVsDphi_shft->SetBinError(883,0.0002396289);
   r2_12_vsDetaVsDphi_shft->SetBinError(886,0.000239586);
   r2_12_vsDetaVsDphi_shft->SetBinError(887,0.0001389506);
   r2_12_vsDetaVsDphi_shft->SetBinError(888,0.0001090205);
   r2_12_vsDetaVsDphi_shft->SetBinError(889,9.279446e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(890,8.226692e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(891,7.466749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(892,8.045535e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(893,7.466749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(894,8.226692e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(895,9.279446e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(896,0.0001090205);
   r2_12_vsDetaVsDphi_shft->SetBinError(897,0.0001389506);
   r2_12_vsDetaVsDphi_shft->SetBinError(898,0.000239586);
   r2_12_vsDetaVsDphi_shft->SetBinError(901,0.0002393411);
   r2_12_vsDetaVsDphi_shft->SetBinError(902,0.000138941);
   r2_12_vsDetaVsDphi_shft->SetBinError(903,0.000108962);
   r2_12_vsDetaVsDphi_shft->SetBinError(904,9.276977e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(905,8.223285e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(906,7.463122e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(907,8.042516e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(908,7.463122e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(909,8.223285e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(910,9.276977e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(911,0.000108962);
   r2_12_vsDetaVsDphi_shft->SetBinError(912,0.000138941);
   r2_12_vsDetaVsDphi_shft->SetBinError(913,0.0002393411);
   r2_12_vsDetaVsDphi_shft->SetBinError(916,0.0002393405);
   r2_12_vsDetaVsDphi_shft->SetBinError(917,0.0001388478);
   r2_12_vsDetaVsDphi_shft->SetBinError(918,0.0001089184);
   r2_12_vsDetaVsDphi_shft->SetBinError(919,9.271522e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(920,8.218691e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(921,7.459278e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(922,8.040579e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(923,7.459278e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(924,8.218691e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(925,9.271522e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(926,0.0001089184);
   r2_12_vsDetaVsDphi_shft->SetBinError(927,0.0001388478);
   r2_12_vsDetaVsDphi_shft->SetBinError(928,0.0002393405);
   r2_12_vsDetaVsDphi_shft->SetBinError(931,0.0002391762);
   r2_12_vsDetaVsDphi_shft->SetBinError(932,0.000138735);
   r2_12_vsDetaVsDphi_shft->SetBinError(933,0.0001088507);
   r2_12_vsDetaVsDphi_shft->SetBinError(934,9.265055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(935,8.214498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(936,7.456628e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(937,8.034335e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(938,7.456628e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(939,8.214498e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(940,9.265055e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(941,0.0001088507);
   r2_12_vsDetaVsDphi_shft->SetBinError(942,0.000138735);
   r2_12_vsDetaVsDphi_shft->SetBinError(943,0.0002391762);
   r2_12_vsDetaVsDphi_shft->SetBinError(946,0.0002391073);
   r2_12_vsDetaVsDphi_shft->SetBinError(947,0.0001386422);
   r2_12_vsDetaVsDphi_shft->SetBinError(948,0.0001087499);
   r2_12_vsDetaVsDphi_shft->SetBinError(949,9.260082e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(950,8.210123e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(951,7.451514e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(952,8.031443e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(953,7.451514e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(954,8.210123e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(955,9.260082e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(956,0.0001087499);
   r2_12_vsDetaVsDphi_shft->SetBinError(957,0.0001386422);
   r2_12_vsDetaVsDphi_shft->SetBinError(958,0.0002391073);
   r2_12_vsDetaVsDphi_shft->SetBinError(961,0.0002386567);
   r2_12_vsDetaVsDphi_shft->SetBinError(962,0.0001385658);
   r2_12_vsDetaVsDphi_shft->SetBinError(963,0.000108669);
   r2_12_vsDetaVsDphi_shft->SetBinError(964,9.253081e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(965,8.204386e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(966,7.446299e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(967,8.02594e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(968,7.446299e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(969,8.204386e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(970,9.253081e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(971,0.000108669);
   r2_12_vsDetaVsDphi_shft->SetBinError(972,0.0001385658);
   r2_12_vsDetaVsDphi_shft->SetBinError(973,0.0002386567);
   r2_12_vsDetaVsDphi_shft->SetBinError(976,0.000238516);
   r2_12_vsDetaVsDphi_shft->SetBinError(977,0.0001384208);
   r2_12_vsDetaVsDphi_shft->SetBinError(978,0.0001085858);
   r2_12_vsDetaVsDphi_shft->SetBinError(979,9.2445e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(980,8.196407e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(981,7.441734e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(982,8.01988e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(983,7.441734e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(984,8.196407e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(985,9.2445e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(986,0.0001085858);
   r2_12_vsDetaVsDphi_shft->SetBinError(987,0.0001384208);
   r2_12_vsDetaVsDphi_shft->SetBinError(988,0.000238516);
   r2_12_vsDetaVsDphi_shft->SetBinError(991,0.0002385897);
   r2_12_vsDetaVsDphi_shft->SetBinError(992,0.0001383083);
   r2_12_vsDetaVsDphi_shft->SetBinError(993,0.0001085095);
   r2_12_vsDetaVsDphi_shft->SetBinError(994,9.239378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(995,8.192635e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(996,7.436661e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(997,8.013624e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(998,7.436661e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(999,8.192635e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1000,9.239378e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1001,0.0001085095);
   r2_12_vsDetaVsDphi_shft->SetBinError(1002,0.0001383083);
   r2_12_vsDetaVsDphi_shft->SetBinError(1003,0.0002385897);
   r2_12_vsDetaVsDphi_shft->SetBinError(1006,0.0002382076);
   r2_12_vsDetaVsDphi_shft->SetBinError(1007,0.0001382645);
   r2_12_vsDetaVsDphi_shft->SetBinError(1008,0.0001084132);
   r2_12_vsDetaVsDphi_shft->SetBinError(1009,9.233411e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1010,8.186569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1011,7.432484e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1012,8.011063e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1013,7.432484e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1014,8.186569e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1015,9.233411e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1016,0.0001084132);
   r2_12_vsDetaVsDphi_shft->SetBinError(1017,0.0001382645);
   r2_12_vsDetaVsDphi_shft->SetBinError(1018,0.0002382076);
   r2_12_vsDetaVsDphi_shft->SetBinError(1021,0.0002378668);
   r2_12_vsDetaVsDphi_shft->SetBinError(1022,0.0001381028);
   r2_12_vsDetaVsDphi_shft->SetBinError(1023,0.0001083179);
   r2_12_vsDetaVsDphi_shft->SetBinError(1024,9.225641e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1025,8.181354e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1026,7.42846e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1027,8.005722e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1028,7.42846e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1029,8.181354e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1030,9.225641e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1031,0.0001083179);
   r2_12_vsDetaVsDphi_shft->SetBinError(1032,0.0001381028);
   r2_12_vsDetaVsDphi_shft->SetBinError(1033,0.0002378668);
   r2_12_vsDetaVsDphi_shft->SetBinError(1036,0.0002378512);
   r2_12_vsDetaVsDphi_shft->SetBinError(1037,0.0001380243);
   r2_12_vsDetaVsDphi_shft->SetBinError(1038,0.0001082598);
   r2_12_vsDetaVsDphi_shft->SetBinError(1039,9.218806e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1040,8.177266e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1041,7.425195e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1042,8.004067e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1043,7.425195e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1044,8.177266e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1045,9.218806e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1046,0.0001082598);
   r2_12_vsDetaVsDphi_shft->SetBinError(1047,0.0001380243);
   r2_12_vsDetaVsDphi_shft->SetBinError(1048,0.0002378512);
   r2_12_vsDetaVsDphi_shft->SetBinError(1051,0.0002376443);
   r2_12_vsDetaVsDphi_shft->SetBinError(1052,0.0001379083);
   r2_12_vsDetaVsDphi_shft->SetBinError(1053,0.0001081716);
   r2_12_vsDetaVsDphi_shft->SetBinError(1054,9.214086e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1055,8.173087e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1056,7.423075e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1057,8.00111e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1058,7.423075e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1059,8.173087e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1060,9.214086e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1061,0.0001081716);
   r2_12_vsDetaVsDphi_shft->SetBinError(1062,0.0001379083);
   r2_12_vsDetaVsDphi_shft->SetBinError(1063,0.0002376443);
   r2_12_vsDetaVsDphi_shft->SetBinError(1066,0.0002374957);
   r2_12_vsDetaVsDphi_shft->SetBinError(1067,0.0001378085);
   r2_12_vsDetaVsDphi_shft->SetBinError(1068,0.0001080941);
   r2_12_vsDetaVsDphi_shft->SetBinError(1069,9.210417e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1070,8.170749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1071,7.42164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1072,8.000095e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1073,7.42164e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1074,8.170749e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1075,9.210417e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1076,0.0001080941);
   r2_12_vsDetaVsDphi_shft->SetBinError(1077,0.0001378085);
   r2_12_vsDetaVsDphi_shft->SetBinError(1078,0.0002374957);
   r2_12_vsDetaVsDphi_shft->SetBinError(1081,0.0002372578);
   r2_12_vsDetaVsDphi_shft->SetBinError(1082,0.0001377173);
   r2_12_vsDetaVsDphi_shft->SetBinError(1083,0.0001080963);
   r2_12_vsDetaVsDphi_shft->SetBinError(1084,9.207994e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1085,8.170274e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1086,7.422072e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1087,8.00083e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1088,7.422072e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1089,8.170274e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1090,9.207994e-05);
   r2_12_vsDetaVsDphi_shft->SetBinError(1091,0.0001080963);
   r2_12_vsDetaVsDphi_shft->SetBinError(1092,0.0001377173);
   r2_12_vsDetaVsDphi_shft->SetBinError(1093,0.0002372578);
   r2_12_vsDetaVsDphi_shft->SetEntries(2817);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   r2_12_vsDetaVsDphi_shft->SetLineColor(ci);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitle("#Delta#eta");
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetRange(2,12);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelOffset(0.007);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitle("#Delta#varphi (rad)");
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetRange(1,72);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelOffset(0.008);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitle("#it{R}_{2}(US)");
   r2_12_vsDetaVsDphi_shft->GetZaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelOffset(0.0005);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleOffset(1.4);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->Draw("SURF3FB");
   TLatex *   tex = new TLatex(-0.5,0.93,"ALICE, p-Pb #sqrt{s_{NN}} = 5.02 TeV");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.9,0.8,"(a) 0-20%");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   R2_DETADPHI_pPb_US_1->Modified();
   R2_DETADPHI_pPb_US->cd();
  
// ------------>Primitives in pad: R2_DETADPHI_pPb_US_2
   R2_DETADPHI_pPb_US_2 = new TPad("R2_DETADPHI_pPb_US_2", "R2_DETADPHI_pPb_US_2",0,0.3333333,1,0.6666667);
   R2_DETADPHI_pPb_US_2->Draw();
   R2_DETADPHI_pPb_US_2->cd();
   R2_DETADPHI_pPb_US_2->Range(0,0,1,1);
   R2_DETADPHI_pPb_US_2->SetFillColor(0);
   R2_DETADPHI_pPb_US_2->SetBorderMode(0);
   R2_DETADPHI_pPb_US_2->SetBorderSize(0);
   R2_DETADPHI_pPb_US_2->SetTheta(21);
   R2_DETADPHI_pPb_US_2->SetPhi(292);
   R2_DETADPHI_pPb_US_2->SetLeftMargin(0.248);
   R2_DETADPHI_pPb_US_2->SetRightMargin(0.01);
   R2_DETADPHI_pPb_US_2->SetTopMargin(0.13);
   R2_DETADPHI_pPb_US_2->SetBottomMargin(0.15);
   R2_DETADPHI_pPb_US_2->SetFrameBorderMode(0);
   
   TH2F *r2_12_vsDetaVsDphi_shft = new TH2F("r2_12_vsDetaVsDphi_shft","r2_12_vsDetaVsDphi_shft",13,-2,2,72,-1.61443,4.668756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(16,0.08546919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(17,0.08817852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(18,0.09263573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(19,0.09878528);
   r2_12_vsDetaVsDphi_shft->SetBinContent(20,0.1082104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(21,0.1159111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(22,0.1189004);
   r2_12_vsDetaVsDphi_shft->SetBinContent(23,0.1159111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(24,0.1082104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(25,0.09878528);
   r2_12_vsDetaVsDphi_shft->SetBinContent(26,0.09263573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(27,0.08817852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(28,0.08546919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(31,0.08510257);
   r2_12_vsDetaVsDphi_shft->SetBinContent(32,0.08671969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(33,0.09156802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(34,0.09886686);
   r2_12_vsDetaVsDphi_shft->SetBinContent(35,0.1094892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(36,0.1175955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(37,0.1217711);
   r2_12_vsDetaVsDphi_shft->SetBinContent(38,0.1175955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(39,0.1094892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(40,0.09886686);
   r2_12_vsDetaVsDphi_shft->SetBinContent(41,0.09156802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(42,0.08671969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(43,0.08510257);
   r2_12_vsDetaVsDphi_shft->SetBinContent(46,0.08468177);
   r2_12_vsDetaVsDphi_shft->SetBinContent(47,0.08716742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(48,0.09143228);
   r2_12_vsDetaVsDphi_shft->SetBinContent(49,0.09931618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(50,0.1109339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(51,0.120502);
   r2_12_vsDetaVsDphi_shft->SetBinContent(52,0.1252661);
   r2_12_vsDetaVsDphi_shft->SetBinContent(53,0.120502);
   r2_12_vsDetaVsDphi_shft->SetBinContent(54,0.1109339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(55,0.09931618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(56,0.09143228);
   r2_12_vsDetaVsDphi_shft->SetBinContent(57,0.08716742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(58,0.08468177);
   r2_12_vsDetaVsDphi_shft->SetBinContent(61,0.08210076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(62,0.08575372);
   r2_12_vsDetaVsDphi_shft->SetBinContent(63,0.09130193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(64,0.1006211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(65,0.1132726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(66,0.1239393);
   r2_12_vsDetaVsDphi_shft->SetBinContent(67,0.1287305);
   r2_12_vsDetaVsDphi_shft->SetBinContent(68,0.1239393);
   r2_12_vsDetaVsDphi_shft->SetBinContent(69,0.1132726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(70,0.1006211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(71,0.09130193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(72,0.08575372);
   r2_12_vsDetaVsDphi_shft->SetBinContent(73,0.08210076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(76,0.08174617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(77,0.08590315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(78,0.09199419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(79,0.1020295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(80,0.1165139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(81,0.1279679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(82,0.1331652);
   r2_12_vsDetaVsDphi_shft->SetBinContent(83,0.1279679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(84,0.1165139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(85,0.1020295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(86,0.09199419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(87,0.08590315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(88,0.08174617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(91,0.08417961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(92,0.08579127);
   r2_12_vsDetaVsDphi_shft->SetBinContent(93,0.09259079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(94,0.1038963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(95,0.1201901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(96,0.1335767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(97,0.1392415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(98,0.1335767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(99,0.1201901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(100,0.1038963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(101,0.09259079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(102,0.08579127);
   r2_12_vsDetaVsDphi_shft->SetBinContent(103,0.08417961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(106,0.082191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(107,0.08729585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(108,0.09422522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(109,0.1058247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(110,0.1240974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(111,0.1394007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(112,0.1468133);
   r2_12_vsDetaVsDphi_shft->SetBinContent(113,0.1394007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(114,0.1240974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(115,0.1058247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(116,0.09422522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(117,0.08729585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(118,0.082191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(121,0.08055054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(122,0.08645201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(123,0.09494326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(124,0.1089207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(125,0.1295643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(126,0.1472919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(127,0.1554756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(128,0.1472919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(129,0.1295643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(130,0.1089207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(131,0.09494326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(132,0.08645201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(133,0.08055054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(136,0.08134612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(137,0.08787812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(138,0.09715293);
   r2_12_vsDetaVsDphi_shft->SetBinContent(139,0.1120654);
   r2_12_vsDetaVsDphi_shft->SetBinContent(140,0.1351437);
   r2_12_vsDetaVsDphi_shft->SetBinContent(141,0.1557852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(142,0.1649067);
   r2_12_vsDetaVsDphi_shft->SetBinContent(143,0.1557852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(144,0.1351437);
   r2_12_vsDetaVsDphi_shft->SetBinContent(145,0.1120654);
   r2_12_vsDetaVsDphi_shft->SetBinContent(146,0.09715293);
   r2_12_vsDetaVsDphi_shft->SetBinContent(147,0.08787812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(148,0.08134612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(151,0.0823568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(152,0.08792841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(153,0.09839167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(154,0.1159245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(155,0.1416996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(156,0.1651655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(157,0.1759804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(158,0.1651655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(159,0.1416996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(160,0.1159245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(161,0.09839167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(162,0.08792841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(163,0.0823568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(166,0.08474822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(167,0.08898759);
   r2_12_vsDetaVsDphi_shft->SetBinContent(168,0.1004058);
   r2_12_vsDetaVsDphi_shft->SetBinContent(169,0.1189322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(170,0.1489154);
   r2_12_vsDetaVsDphi_shft->SetBinContent(171,0.1760736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(172,0.1881687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(173,0.1760736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(174,0.1489154);
   r2_12_vsDetaVsDphi_shft->SetBinContent(175,0.1189322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(176,0.1004058);
   r2_12_vsDetaVsDphi_shft->SetBinContent(177,0.08898759);
   r2_12_vsDetaVsDphi_shft->SetBinContent(178,0.08474822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(181,0.08302952);
   r2_12_vsDetaVsDphi_shft->SetBinContent(182,0.0911373);
   r2_12_vsDetaVsDphi_shft->SetBinContent(183,0.1027268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(184,0.1242166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(185,0.1564705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(186,0.1865584);
   r2_12_vsDetaVsDphi_shft->SetBinContent(187,0.2002613);
   r2_12_vsDetaVsDphi_shft->SetBinContent(188,0.1865584);
   r2_12_vsDetaVsDphi_shft->SetBinContent(189,0.1564705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(190,0.1242166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(191,0.1027268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(192,0.0911373);
   r2_12_vsDetaVsDphi_shft->SetBinContent(193,0.08302952);
   r2_12_vsDetaVsDphi_shft->SetBinContent(196,0.08415651);
   r2_12_vsDetaVsDphi_shft->SetBinContent(197,0.09152617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(198,0.10447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(199,0.128098);
   r2_12_vsDetaVsDphi_shft->SetBinContent(200,0.1639325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(201,0.1984343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(202,0.2142531);
   r2_12_vsDetaVsDphi_shft->SetBinContent(203,0.1984343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(204,0.1639325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(205,0.128098);
   r2_12_vsDetaVsDphi_shft->SetBinContent(206,0.10447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(207,0.09152617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(208,0.08415651);
   r2_12_vsDetaVsDphi_shft->SetBinContent(211,0.08631036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(212,0.09332559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(213,0.1061475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(214,0.1325477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(215,0.1718644);
   r2_12_vsDetaVsDphi_shft->SetBinContent(216,0.2108487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(217,0.2292262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(218,0.2108487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(219,0.1718644);
   r2_12_vsDetaVsDphi_shft->SetBinContent(220,0.1325477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(221,0.1061475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(222,0.09332559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(223,0.08631036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(226,0.08542895);
   r2_12_vsDetaVsDphi_shft->SetBinContent(227,0.09383447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(228,0.1083338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(229,0.1361745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(230,0.1789517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(231,0.2231968);
   r2_12_vsDetaVsDphi_shft->SetBinContent(232,0.2439699);
   r2_12_vsDetaVsDphi_shft->SetBinContent(233,0.2231968);
   r2_12_vsDetaVsDphi_shft->SetBinContent(234,0.1789517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(235,0.1361745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(236,0.1083338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(237,0.09383447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(238,0.08542895);
   r2_12_vsDetaVsDphi_shft->SetBinContent(241,0.08578821);
   r2_12_vsDetaVsDphi_shft->SetBinContent(242,0.09452671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(243,0.1099859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(244,0.139971);
   r2_12_vsDetaVsDphi_shft->SetBinContent(245,0.1855389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(246,0.2346648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(247,0.2568788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(248,0.2346648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(249,0.1855389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(250,0.139971);
   r2_12_vsDetaVsDphi_shft->SetBinContent(251,0.1099859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(252,0.09452671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(253,0.08578821);
   r2_12_vsDetaVsDphi_shft->SetBinContent(256,0.08701497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(257,0.09597234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(258,0.1116891);
   r2_12_vsDetaVsDphi_shft->SetBinContent(259,0.1426507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(260,0.1918026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(261,0.2445907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(262,0.2702228);
   r2_12_vsDetaVsDphi_shft->SetBinContent(263,0.2445907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(264,0.1918026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(265,0.1426507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(266,0.1116891);
   r2_12_vsDetaVsDphi_shft->SetBinContent(267,0.09597234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(268,0.08701497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(271,0.08596712);
   r2_12_vsDetaVsDphi_shft->SetBinContent(272,0.09648602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(273,0.1122956);
   r2_12_vsDetaVsDphi_shft->SetBinContent(274,0.144451);
   r2_12_vsDetaVsDphi_shft->SetBinContent(275,0.1963921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(276,0.2524796);
   r2_12_vsDetaVsDphi_shft->SetBinContent(277,0.2863434);
   r2_12_vsDetaVsDphi_shft->SetBinContent(278,0.2524796);
   r2_12_vsDetaVsDphi_shft->SetBinContent(279,0.1963921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(280,0.144451);
   r2_12_vsDetaVsDphi_shft->SetBinContent(281,0.1122956);
   r2_12_vsDetaVsDphi_shft->SetBinContent(282,0.09648602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(283,0.08596712);
   r2_12_vsDetaVsDphi_shft->SetBinContent(286,0.08626822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(287,0.09590583);
   r2_12_vsDetaVsDphi_shft->SetBinContent(288,0.1136307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(289,0.1465886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(290,0.1994385);
   r2_12_vsDetaVsDphi_shft->SetBinContent(291,0.2574171);
   r2_12_vsDetaVsDphi_shft->SetBinContent(292,0.2589168);
   r2_12_vsDetaVsDphi_shft->SetBinContent(293,0.2574171);
   r2_12_vsDetaVsDphi_shft->SetBinContent(294,0.1994385);
   r2_12_vsDetaVsDphi_shft->SetBinContent(295,0.1465886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(296,0.1136307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(297,0.09590583);
   r2_12_vsDetaVsDphi_shft->SetBinContent(298,0.08626822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(301,0.08519887);
   r2_12_vsDetaVsDphi_shft->SetBinContent(302,0.09665357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(303,0.1131579);
   r2_12_vsDetaVsDphi_shft->SetBinContent(304,0.1465839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(305,0.2000005);
   r2_12_vsDetaVsDphi_shft->SetBinContent(306,0.2597838);
   r2_12_vsDetaVsDphi_shft->SetBinContent(307,0.2589168);
   r2_12_vsDetaVsDphi_shft->SetBinContent(308,0.2597838);
   r2_12_vsDetaVsDphi_shft->SetBinContent(309,0.2000005);
   r2_12_vsDetaVsDphi_shft->SetBinContent(310,0.1465839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(311,0.1131579);
   r2_12_vsDetaVsDphi_shft->SetBinContent(312,0.09665357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(313,0.08519887);
   r2_12_vsDetaVsDphi_shft->SetBinContent(316,0.08626822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(317,0.09590583);
   r2_12_vsDetaVsDphi_shft->SetBinContent(318,0.1136307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(319,0.1465886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(320,0.1994385);
   r2_12_vsDetaVsDphi_shft->SetBinContent(321,0.2574171);
   r2_12_vsDetaVsDphi_shft->SetBinContent(322,0.2589168);
   r2_12_vsDetaVsDphi_shft->SetBinContent(323,0.2574171);
   r2_12_vsDetaVsDphi_shft->SetBinContent(324,0.1994385);
   r2_12_vsDetaVsDphi_shft->SetBinContent(325,0.1465886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(326,0.1136307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(327,0.09590583);
   r2_12_vsDetaVsDphi_shft->SetBinContent(328,0.08626822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(331,0.08596712);
   r2_12_vsDetaVsDphi_shft->SetBinContent(332,0.09648602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(333,0.1122956);
   r2_12_vsDetaVsDphi_shft->SetBinContent(334,0.144451);
   r2_12_vsDetaVsDphi_shft->SetBinContent(335,0.1963921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(336,0.2524796);
   r2_12_vsDetaVsDphi_shft->SetBinContent(337,0.2863434);
   r2_12_vsDetaVsDphi_shft->SetBinContent(338,0.2524796);
   r2_12_vsDetaVsDphi_shft->SetBinContent(339,0.1963921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(340,0.144451);
   r2_12_vsDetaVsDphi_shft->SetBinContent(341,0.1122956);
   r2_12_vsDetaVsDphi_shft->SetBinContent(342,0.09648602);
   r2_12_vsDetaVsDphi_shft->SetBinContent(343,0.08596712);
   r2_12_vsDetaVsDphi_shft->SetBinContent(346,0.08701497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(347,0.09597234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(348,0.1116891);
   r2_12_vsDetaVsDphi_shft->SetBinContent(349,0.1426507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(350,0.1918026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(351,0.2445907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(352,0.2702228);
   r2_12_vsDetaVsDphi_shft->SetBinContent(353,0.2445907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(354,0.1918026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(355,0.1426507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(356,0.1116891);
   r2_12_vsDetaVsDphi_shft->SetBinContent(357,0.09597234);
   r2_12_vsDetaVsDphi_shft->SetBinContent(358,0.08701497);
   r2_12_vsDetaVsDphi_shft->SetBinContent(361,0.08578821);
   r2_12_vsDetaVsDphi_shft->SetBinContent(362,0.09452671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(363,0.1099859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(364,0.139971);
   r2_12_vsDetaVsDphi_shft->SetBinContent(365,0.1855389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(366,0.2346648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(367,0.2568788);
   r2_12_vsDetaVsDphi_shft->SetBinContent(368,0.2346648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(369,0.1855389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(370,0.139971);
   r2_12_vsDetaVsDphi_shft->SetBinContent(371,0.1099859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(372,0.09452671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(373,0.08578821);
   r2_12_vsDetaVsDphi_shft->SetBinContent(376,0.08542895);
   r2_12_vsDetaVsDphi_shft->SetBinContent(377,0.09383447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(378,0.1083338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(379,0.1361745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(380,0.1789517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(381,0.2231968);
   r2_12_vsDetaVsDphi_shft->SetBinContent(382,0.2439699);
   r2_12_vsDetaVsDphi_shft->SetBinContent(383,0.2231968);
   r2_12_vsDetaVsDphi_shft->SetBinContent(384,0.1789517);
   r2_12_vsDetaVsDphi_shft->SetBinContent(385,0.1361745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(386,0.1083338);
   r2_12_vsDetaVsDphi_shft->SetBinContent(387,0.09383447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(388,0.08542895);
   r2_12_vsDetaVsDphi_shft->SetBinContent(391,0.08631036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(392,0.09332559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(393,0.1061475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(394,0.1325477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(395,0.1718644);
   r2_12_vsDetaVsDphi_shft->SetBinContent(396,0.2108487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(397,0.2292262);
   r2_12_vsDetaVsDphi_shft->SetBinContent(398,0.2108487);
   r2_12_vsDetaVsDphi_shft->SetBinContent(399,0.1718644);
   r2_12_vsDetaVsDphi_shft->SetBinContent(400,0.1325477);
   r2_12_vsDetaVsDphi_shft->SetBinContent(401,0.1061475);
   r2_12_vsDetaVsDphi_shft->SetBinContent(402,0.09332559);
   r2_12_vsDetaVsDphi_shft->SetBinContent(403,0.08631036);
   r2_12_vsDetaVsDphi_shft->SetBinContent(406,0.08415651);
   r2_12_vsDetaVsDphi_shft->SetBinContent(407,0.09152617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(408,0.10447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(409,0.128098);
   r2_12_vsDetaVsDphi_shft->SetBinContent(410,0.1639325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(411,0.1984343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(412,0.2142531);
   r2_12_vsDetaVsDphi_shft->SetBinContent(413,0.1984343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(414,0.1639325);
   r2_12_vsDetaVsDphi_shft->SetBinContent(415,0.128098);
   r2_12_vsDetaVsDphi_shft->SetBinContent(416,0.10447);
   r2_12_vsDetaVsDphi_shft->SetBinContent(417,0.09152617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(418,0.08415651);
   r2_12_vsDetaVsDphi_shft->SetBinContent(421,0.08302952);
   r2_12_vsDetaVsDphi_shft->SetBinContent(422,0.0911373);
   r2_12_vsDetaVsDphi_shft->SetBinContent(423,0.1027268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(424,0.1242166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(425,0.1564705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(426,0.1865584);
   r2_12_vsDetaVsDphi_shft->SetBinContent(427,0.2002613);
   r2_12_vsDetaVsDphi_shft->SetBinContent(428,0.1865584);
   r2_12_vsDetaVsDphi_shft->SetBinContent(429,0.1564705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(430,0.1242166);
   r2_12_vsDetaVsDphi_shft->SetBinContent(431,0.1027268);
   r2_12_vsDetaVsDphi_shft->SetBinContent(432,0.0911373);
   r2_12_vsDetaVsDphi_shft->SetBinContent(433,0.08302952);
   r2_12_vsDetaVsDphi_shft->SetBinContent(436,0.08474822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(437,0.08898759);
   r2_12_vsDetaVsDphi_shft->SetBinContent(438,0.1004058);
   r2_12_vsDetaVsDphi_shft->SetBinContent(439,0.1189322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(440,0.1489154);
   r2_12_vsDetaVsDphi_shft->SetBinContent(441,0.1760736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(442,0.1881687);
   r2_12_vsDetaVsDphi_shft->SetBinContent(443,0.1760736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(444,0.1489154);
   r2_12_vsDetaVsDphi_shft->SetBinContent(445,0.1189322);
   r2_12_vsDetaVsDphi_shft->SetBinContent(446,0.1004058);
   r2_12_vsDetaVsDphi_shft->SetBinContent(447,0.08898759);
   r2_12_vsDetaVsDphi_shft->SetBinContent(448,0.08474822);
   r2_12_vsDetaVsDphi_shft->SetBinContent(451,0.0823568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(452,0.08792841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(453,0.09839167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(454,0.1159245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(455,0.1416996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(456,0.1651655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(457,0.1759804);
   r2_12_vsDetaVsDphi_shft->SetBinContent(458,0.1651655);
   r2_12_vsDetaVsDphi_shft->SetBinContent(459,0.1416996);
   r2_12_vsDetaVsDphi_shft->SetBinContent(460,0.1159245);
   r2_12_vsDetaVsDphi_shft->SetBinContent(461,0.09839167);
   r2_12_vsDetaVsDphi_shft->SetBinContent(462,0.08792841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(463,0.0823568);
   r2_12_vsDetaVsDphi_shft->SetBinContent(466,0.08134612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(467,0.08787812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(468,0.09715293);
   r2_12_vsDetaVsDphi_shft->SetBinContent(469,0.1120654);
   r2_12_vsDetaVsDphi_shft->SetBinContent(470,0.1351437);
   r2_12_vsDetaVsDphi_shft->SetBinContent(471,0.1557852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(472,0.1649067);
   r2_12_vsDetaVsDphi_shft->SetBinContent(473,0.1557852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(474,0.1351437);
   r2_12_vsDetaVsDphi_shft->SetBinContent(475,0.1120654);
   r2_12_vsDetaVsDphi_shft->SetBinContent(476,0.09715293);
   r2_12_vsDetaVsDphi_shft->SetBinContent(477,0.08787812);
   r2_12_vsDetaVsDphi_shft->SetBinContent(478,0.08134612);
   r2_12_vsDetaVsDphi_shft->SetBinContent(481,0.08055054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(482,0.08645201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(483,0.09494326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(484,0.1089207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(485,0.1295643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(486,0.1472919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(487,0.1554756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(488,0.1472919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(489,0.1295643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(490,0.1089207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(491,0.09494326);
   r2_12_vsDetaVsDphi_shft->SetBinContent(492,0.08645201);
   r2_12_vsDetaVsDphi_shft->SetBinContent(493,0.08055054);
   r2_12_vsDetaVsDphi_shft->SetBinContent(496,0.082191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(497,0.08729585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(498,0.09422522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(499,0.1058247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(500,0.1240974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(501,0.1394007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(502,0.1468133);
   r2_12_vsDetaVsDphi_shft->SetBinContent(503,0.1394007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(504,0.1240974);
   r2_12_vsDetaVsDphi_shft->SetBinContent(505,0.1058247);
   r2_12_vsDetaVsDphi_shft->SetBinContent(506,0.09422522);
   r2_12_vsDetaVsDphi_shft->SetBinContent(507,0.08729585);
   r2_12_vsDetaVsDphi_shft->SetBinContent(508,0.082191);
   r2_12_vsDetaVsDphi_shft->SetBinContent(511,0.08417961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(512,0.08579127);
   r2_12_vsDetaVsDphi_shft->SetBinContent(513,0.09259079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(514,0.1038963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(515,0.1201901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(516,0.1335767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(517,0.1392415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(518,0.1335767);
   r2_12_vsDetaVsDphi_shft->SetBinContent(519,0.1201901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(520,0.1038963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(521,0.09259079);
   r2_12_vsDetaVsDphi_shft->SetBinContent(522,0.08579127);
   r2_12_vsDetaVsDphi_shft->SetBinContent(523,0.08417961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(526,0.08174617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(527,0.08590315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(528,0.09199419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(529,0.1020295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(530,0.1165139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(531,0.1279679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(532,0.1331652);
   r2_12_vsDetaVsDphi_shft->SetBinContent(533,0.1279679);
   r2_12_vsDetaVsDphi_shft->SetBinContent(534,0.1165139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(535,0.1020295);
   r2_12_vsDetaVsDphi_shft->SetBinContent(536,0.09199419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(537,0.08590315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(538,0.08174617);
   r2_12_vsDetaVsDphi_shft->SetBinContent(541,0.08210076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(542,0.08575372);
   r2_12_vsDetaVsDphi_shft->SetBinContent(543,0.09130193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(544,0.1006211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(545,0.1132726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(546,0.1239393);
   r2_12_vsDetaVsDphi_shft->SetBinContent(547,0.1287305);
   r2_12_vsDetaVsDphi_shft->SetBinContent(548,0.1239393);
   r2_12_vsDetaVsDphi_shft->SetBinContent(549,0.1132726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(550,0.1006211);
   r2_12_vsDetaVsDphi_shft->SetBinContent(551,0.09130193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(552,0.08575372);
   r2_12_vsDetaVsDphi_shft->SetBinContent(553,0.08210076);
   r2_12_vsDetaVsDphi_shft->SetBinContent(556,0.08468177);
   r2_12_vsDetaVsDphi_shft->SetBinContent(557,0.08716742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(558,0.09143228);
   r2_12_vsDetaVsDphi_shft->SetBinContent(559,0.09931618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(560,0.1109339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(561,0.120502);
   r2_12_vsDetaVsDphi_shft->SetBinContent(562,0.1252661);
   r2_12_vsDetaVsDphi_shft->SetBinContent(563,0.120502);
   r2_12_vsDetaVsDphi_shft->SetBinContent(564,0.1109339);
   r2_12_vsDetaVsDphi_shft->SetBinContent(565,0.09931618);
   r2_12_vsDetaVsDphi_shft->SetBinContent(566,0.09143228);
   r2_12_vsDetaVsDphi_shft->SetBinContent(567,0.08716742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(568,0.08468177);
   r2_12_vsDetaVsDphi_shft->SetBinContent(571,0.08510257);
   r2_12_vsDetaVsDphi_shft->SetBinContent(572,0.08671969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(573,0.09156802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(574,0.09886686);
   r2_12_vsDetaVsDphi_shft->SetBinContent(575,0.1094892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(576,0.1175955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(577,0.1217711);
   r2_12_vsDetaVsDphi_shft->SetBinContent(578,0.1175955);
   r2_12_vsDetaVsDphi_shft->SetBinContent(579,0.1094892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(580,0.09886686);
   r2_12_vsDetaVsDphi_shft->SetBinContent(581,0.09156802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(582,0.08671969);
   r2_12_vsDetaVsDphi_shft->SetBinContent(583,0.08510257);
   r2_12_vsDetaVsDphi_shft->SetBinContent(586,0.08546919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(587,0.08817852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(588,0.09263573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(589,0.09878528);
   r2_12_vsDetaVsDphi_shft->SetBinContent(590,0.1082104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(591,0.1159111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(592,0.1189004);
   r2_12_vsDetaVsDphi_shft->SetBinContent(593,0.1159111);
   r2_12_vsDetaVsDphi_shft->SetBinContent(594,0.1082104);
   r2_12_vsDetaVsDphi_shft->SetBinContent(595,0.09878528);
   r2_12_vsDetaVsDphi_shft->SetBinContent(596,0.09263573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(597,0.08817852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(598,0.08546919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(601,0.08727846);
   r2_12_vsDetaVsDphi_shft->SetBinContent(602,0.09014511);
   r2_12_vsDetaVsDphi_shft->SetBinContent(603,0.09317423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(604,0.09884768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(605,0.1078484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(606,0.1146267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(607,0.1180641);
   r2_12_vsDetaVsDphi_shft->SetBinContent(608,0.1146267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(609,0.1078484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(610,0.09884768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(611,0.09317423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(612,0.09014511);
   r2_12_vsDetaVsDphi_shft->SetBinContent(613,0.08727846);
   r2_12_vsDetaVsDphi_shft->SetBinContent(616,0.08932606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(617,0.09063695);
   r2_12_vsDetaVsDphi_shft->SetBinContent(618,0.09391448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(619,0.0992387);
   r2_12_vsDetaVsDphi_shft->SetBinContent(620,0.1081223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(621,0.1140199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(622,0.1173135);
   r2_12_vsDetaVsDphi_shft->SetBinContent(623,0.1140199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(624,0.1081223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(625,0.0992387);
   r2_12_vsDetaVsDphi_shft->SetBinContent(626,0.09391448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(627,0.09063695);
   r2_12_vsDetaVsDphi_shft->SetBinContent(628,0.08932606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(631,0.09039728);
   r2_12_vsDetaVsDphi_shft->SetBinContent(632,0.09235713);
   r2_12_vsDetaVsDphi_shft->SetBinContent(633,0.09511742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(634,0.1005109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(635,0.1074799);
   r2_12_vsDetaVsDphi_shft->SetBinContent(636,0.1134983);
   r2_12_vsDetaVsDphi_shft->SetBinContent(637,0.116703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(638,0.1134983);
   r2_12_vsDetaVsDphi_shft->SetBinContent(639,0.1074799);
   r2_12_vsDetaVsDphi_shft->SetBinContent(640,0.1005109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(641,0.09511742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(642,0.09235713);
   r2_12_vsDetaVsDphi_shft->SetBinContent(643,0.09039728);
   r2_12_vsDetaVsDphi_shft->SetBinContent(646,0.09126818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(647,0.09334818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(648,0.09666786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(649,0.1011034);
   r2_12_vsDetaVsDphi_shft->SetBinContent(650,0.1087883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(651,0.1140329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(652,0.1163222);
   r2_12_vsDetaVsDphi_shft->SetBinContent(653,0.1140329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(654,0.1087883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(655,0.1011034);
   r2_12_vsDetaVsDphi_shft->SetBinContent(656,0.09666786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(657,0.09334818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(658,0.09126818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(661,0.09312006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(662,0.09542336);
   r2_12_vsDetaVsDphi_shft->SetBinContent(663,0.09823316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(664,0.1029515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(665,0.109611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(666,0.1146701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(667,0.1168857);
   r2_12_vsDetaVsDphi_shft->SetBinContent(668,0.1146701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(669,0.109611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(670,0.1029515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(671,0.09823316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(672,0.09542336);
   r2_12_vsDetaVsDphi_shft->SetBinContent(673,0.09312006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(676,0.09488486);
   r2_12_vsDetaVsDphi_shft->SetBinContent(677,0.09826726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(678,0.09954908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(679,0.1039149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(680,0.1105967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(681,0.115648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(682,0.1178149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(683,0.115648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(684,0.1105967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(685,0.1039149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(686,0.09954908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(687,0.09826726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(688,0.09488486);
   r2_12_vsDetaVsDphi_shft->SetBinContent(691,0.09840318);
   r2_12_vsDetaVsDphi_shft->SetBinContent(692,0.09896029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(693,0.1015671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(694,0.1053597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(695,0.1119839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(696,0.1168532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(697,0.1189503);
   r2_12_vsDetaVsDphi_shft->SetBinContent(698,0.1168532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(699,0.1119839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(700,0.1053597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(701,0.1015671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(702,0.09896029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(703,0.09840318);
   r2_12_vsDetaVsDphi_shft->SetBinContent(706,0.09991898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(707,0.1014982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(708,0.1039789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(709,0.1065846);
   r2_12_vsDetaVsDphi_shft->SetBinContent(710,0.1132718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(711,0.1176873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(712,0.1201652);
   r2_12_vsDetaVsDphi_shft->SetBinContent(713,0.1176873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(714,0.1132718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(715,0.1065846);
   r2_12_vsDetaVsDphi_shft->SetBinContent(716,0.1039789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(717,0.1014982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(718,0.09991898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(721,0.09961919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(722,0.1031044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(723,0.105006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(724,0.1087445);
   r2_12_vsDetaVsDphi_shft->SetBinContent(725,0.1150011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(726,0.118893);
   r2_12_vsDetaVsDphi_shft->SetBinContent(727,0.1215874);
   r2_12_vsDetaVsDphi_shft->SetBinContent(728,0.118893);
   r2_12_vsDetaVsDphi_shft->SetBinContent(729,0.1150011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(730,0.1087445);
   r2_12_vsDetaVsDphi_shft->SetBinContent(731,0.105006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(732,0.1031044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(733,0.09961919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(736,0.1036016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(737,0.1041794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(738,0.1063342);
   r2_12_vsDetaVsDphi_shft->SetBinContent(739,0.1100582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(740,0.1165718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(741,0.1205942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(742,0.1225321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(743,0.1205942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(744,0.1165718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(745,0.1100582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(746,0.1063342);
   r2_12_vsDetaVsDphi_shft->SetBinContent(747,0.1041794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(748,0.1036016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(751,0.1066173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(752,0.1063555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(753,0.1082725);
   r2_12_vsDetaVsDphi_shft->SetBinContent(754,0.1117664);
   r2_12_vsDetaVsDphi_shft->SetBinContent(755,0.1176403);
   r2_12_vsDetaVsDphi_shft->SetBinContent(756,0.1218439);
   r2_12_vsDetaVsDphi_shft->SetBinContent(757,0.1236332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(758,0.1218439);
   r2_12_vsDetaVsDphi_shft->SetBinContent(759,0.1176403);
   r2_12_vsDetaVsDphi_shft->SetBinContent(760,0.1117664);
   r2_12_vsDetaVsDphi_shft->SetBinContent(761,0.1082725);
   r2_12_vsDetaVsDphi_shft->SetBinContent(762,0.1063555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(763,0.1066173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(766,0.1070811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(767,0.1073397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(768,0.1090561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(769,0.1128662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(770,0.1184103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(771,0.1228175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(772,0.1247646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(773,0.1228175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(774,0.1184103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(775,0.1128662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(776,0.1090561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(777,0.1073397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(778,0.1070811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(781,0.107931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(782,0.1092319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(783,0.1105672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(784,0.1144588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(785,0.1197685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(786,0.1237106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(787,0.1259727);
   r2_12_vsDetaVsDphi_shft->SetBinContent(788,0.1237106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(789,0.1197685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(790,0.1144588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(791,0.1105672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(792,0.1092319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(793,0.107931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(796,0.1085315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(797,0.1102552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(798,0.1114845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(799,0.114925);
   r2_12_vsDetaVsDphi_shft->SetBinContent(800,0.1207332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(801,0.1245003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(802,0.1265113);
   r2_12_vsDetaVsDphi_shft->SetBinContent(803,0.1245003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(804,0.1207332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(805,0.114925);
   r2_12_vsDetaVsDphi_shft->SetBinContent(806,0.1114845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(807,0.1102552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(808,0.1085315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(811,0.1092172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(812,0.1115298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(813,0.1123078);
   r2_12_vsDetaVsDphi_shft->SetBinContent(814,0.1154431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(815,0.1210125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(816,0.1251238);
   r2_12_vsDetaVsDphi_shft->SetBinContent(817,0.1275813);
   r2_12_vsDetaVsDphi_shft->SetBinContent(818,0.1251238);
   r2_12_vsDetaVsDphi_shft->SetBinContent(819,0.1210125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(820,0.1154431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(821,0.1123078);
   r2_12_vsDetaVsDphi_shft->SetBinContent(822,0.1115298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(823,0.1092172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(826,0.1100236);
   r2_12_vsDetaVsDphi_shft->SetBinContent(827,0.1107826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(828,0.1122164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(829,0.1161452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(830,0.1218392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(831,0.1256677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(832,0.127377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(833,0.1256677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(834,0.1218392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(835,0.1161452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(836,0.1122164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(837,0.1107826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(838,0.1100236);
   r2_12_vsDetaVsDphi_shft->SetBinContent(841,0.1089949);
   r2_12_vsDetaVsDphi_shft->SetBinContent(842,0.1124038);
   r2_12_vsDetaVsDphi_shft->SetBinContent(843,0.1131809);
   r2_12_vsDetaVsDphi_shft->SetBinContent(844,0.1161483);
   r2_12_vsDetaVsDphi_shft->SetBinContent(845,0.1223859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(846,0.1259118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(847,0.128313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(848,0.1259118);
   r2_12_vsDetaVsDphi_shft->SetBinContent(849,0.1223859);
   r2_12_vsDetaVsDphi_shft->SetBinContent(850,0.1161483);
   r2_12_vsDetaVsDphi_shft->SetBinContent(851,0.1131809);
   r2_12_vsDetaVsDphi_shft->SetBinContent(852,0.1124038);
   r2_12_vsDetaVsDphi_shft->SetBinContent(853,0.1089949);
   r2_12_vsDetaVsDphi_shft->SetBinContent(856,0.1100236);
   r2_12_vsDetaVsDphi_shft->SetBinContent(857,0.1107826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(858,0.1122164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(859,0.1161452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(860,0.1218392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(861,0.1256677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(862,0.127377);
   r2_12_vsDetaVsDphi_shft->SetBinContent(863,0.1256677);
   r2_12_vsDetaVsDphi_shft->SetBinContent(864,0.1218392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(865,0.1161452);
   r2_12_vsDetaVsDphi_shft->SetBinContent(866,0.1122164);
   r2_12_vsDetaVsDphi_shft->SetBinContent(867,0.1107826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(868,0.1100236);
   r2_12_vsDetaVsDphi_shft->SetBinContent(871,0.1092172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(872,0.1115298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(873,0.1123078);
   r2_12_vsDetaVsDphi_shft->SetBinContent(874,0.1154431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(875,0.1210125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(876,0.1251238);
   r2_12_vsDetaVsDphi_shft->SetBinContent(877,0.1275813);
   r2_12_vsDetaVsDphi_shft->SetBinContent(878,0.1251238);
   r2_12_vsDetaVsDphi_shft->SetBinContent(879,0.1210125);
   r2_12_vsDetaVsDphi_shft->SetBinContent(880,0.1154431);
   r2_12_vsDetaVsDphi_shft->SetBinContent(881,0.1123078);
   r2_12_vsDetaVsDphi_shft->SetBinContent(882,0.1115298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(883,0.1092172);
   r2_12_vsDetaVsDphi_shft->SetBinContent(886,0.1085315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(887,0.1102552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(888,0.1114845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(889,0.114925);
   r2_12_vsDetaVsDphi_shft->SetBinContent(890,0.1207332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(891,0.1245003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(892,0.1265113);
   r2_12_vsDetaVsDphi_shft->SetBinContent(893,0.1245003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(894,0.1207332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(895,0.114925);
   r2_12_vsDetaVsDphi_shft->SetBinContent(896,0.1114845);
   r2_12_vsDetaVsDphi_shft->SetBinContent(897,0.1102552);
   r2_12_vsDetaVsDphi_shft->SetBinContent(898,0.1085315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(901,0.107931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(902,0.1092319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(903,0.1105672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(904,0.1144588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(905,0.1197685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(906,0.1237106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(907,0.1259727);
   r2_12_vsDetaVsDphi_shft->SetBinContent(908,0.1237106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(909,0.1197685);
   r2_12_vsDetaVsDphi_shft->SetBinContent(910,0.1144588);
   r2_12_vsDetaVsDphi_shft->SetBinContent(911,0.1105672);
   r2_12_vsDetaVsDphi_shft->SetBinContent(912,0.1092319);
   r2_12_vsDetaVsDphi_shft->SetBinContent(913,0.107931);
   r2_12_vsDetaVsDphi_shft->SetBinContent(916,0.1070811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(917,0.1073397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(918,0.1090561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(919,0.1128662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(920,0.1184103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(921,0.1228175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(922,0.1247646);
   r2_12_vsDetaVsDphi_shft->SetBinContent(923,0.1228175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(924,0.1184103);
   r2_12_vsDetaVsDphi_shft->SetBinContent(925,0.1128662);
   r2_12_vsDetaVsDphi_shft->SetBinContent(926,0.1090561);
   r2_12_vsDetaVsDphi_shft->SetBinContent(927,0.1073397);
   r2_12_vsDetaVsDphi_shft->SetBinContent(928,0.1070811);
   r2_12_vsDetaVsDphi_shft->SetBinContent(931,0.1066173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(932,0.1063555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(933,0.1082725);
   r2_12_vsDetaVsDphi_shft->SetBinContent(934,0.1117664);
   r2_12_vsDetaVsDphi_shft->SetBinContent(935,0.1176403);
   r2_12_vsDetaVsDphi_shft->SetBinContent(936,0.1218439);
   r2_12_vsDetaVsDphi_shft->SetBinContent(937,0.1236332);
   r2_12_vsDetaVsDphi_shft->SetBinContent(938,0.1218439);
   r2_12_vsDetaVsDphi_shft->SetBinContent(939,0.1176403);
   r2_12_vsDetaVsDphi_shft->SetBinContent(940,0.1117664);
   r2_12_vsDetaVsDphi_shft->SetBinContent(941,0.1082725);
   r2_12_vsDetaVsDphi_shft->SetBinContent(942,0.1063555);
   r2_12_vsDetaVsDphi_shft->SetBinContent(943,0.1066173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(946,0.1036016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(947,0.1041794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(948,0.1063342);
   r2_12_vsDetaVsDphi_shft->SetBinContent(949,0.1100582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(950,0.1165718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(951,0.1205942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(952,0.1225321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(953,0.1205942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(954,0.1165718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(955,0.1100582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(956,0.1063342);
   r2_12_vsDetaVsDphi_shft->SetBinContent(957,0.1041794);
   r2_12_vsDetaVsDphi_shft->SetBinContent(958,0.1036016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(961,0.09961919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(962,0.1031044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(963,0.105006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(964,0.1087445);
   r2_12_vsDetaVsDphi_shft->SetBinContent(965,0.1150011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(966,0.118893);
   r2_12_vsDetaVsDphi_shft->SetBinContent(967,0.1215874);
   r2_12_vsDetaVsDphi_shft->SetBinContent(968,0.118893);
   r2_12_vsDetaVsDphi_shft->SetBinContent(969,0.1150011);
   r2_12_vsDetaVsDphi_shft->SetBinContent(970,0.1087445);
   r2_12_vsDetaVsDphi_shft->SetBinContent(971,0.105006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(972,0.1031044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(973,0.09961919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(976,0.09991898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(977,0.1014982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(978,0.1039789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(979,0.1065846);
   r2_12_vsDetaVsDphi_shft->SetBinContent(980,0.1132718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(981,0.1176873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(982,0.1201652);
   r2_12_vsDetaVsDphi_shft->SetBinContent(983,0.1176873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(984,0.1132718);
   r2_12_vsDetaVsDphi_shft->SetBinContent(985,0.1065846);
   r2_12_vsDetaVsDphi_shft->SetBinContent(986,0.1039789);
   r2_12_vsDetaVsDphi_shft->SetBinContent(987,0.1014982);
   r2_12_vsDetaVsDphi_shft->SetBinContent(988,0.09991898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(991,0.09840318);
   r2_12_vsDetaVsDphi_shft->SetBinContent(992,0.09896029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(993,0.1015671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(994,0.1053597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(995,0.1119839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(996,0.1168532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(997,0.1189503);
   r2_12_vsDetaVsDphi_shft->SetBinContent(998,0.1168532);
   r2_12_vsDetaVsDphi_shft->SetBinContent(999,0.1119839);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1000,0.1053597);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1001,0.1015671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1002,0.09896029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1003,0.09840318);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1006,0.09488486);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1007,0.09826726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1008,0.09954908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1009,0.1039149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1010,0.1105967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1011,0.115648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1012,0.1178149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1013,0.115648);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1014,0.1105967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1015,0.1039149);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1016,0.09954908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1017,0.09826726);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1018,0.09488486);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1021,0.09312006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1022,0.09542336);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1023,0.09823316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1024,0.1029515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1025,0.109611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1026,0.1146701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1027,0.1168857);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1028,0.1146701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1029,0.109611);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1030,0.1029515);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1031,0.09823316);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1032,0.09542336);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1033,0.09312006);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1036,0.09126818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1037,0.09334818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1038,0.09666786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1039,0.1011034);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1040,0.1087883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1041,0.1140329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1042,0.1163222);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1043,0.1140329);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1044,0.1087883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1045,0.1011034);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1046,0.09666786);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1047,0.09334818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1048,0.09126818);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1051,0.09039728);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1052,0.09235713);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1053,0.09511742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1054,0.1005109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1055,0.1074799);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1056,0.1134983);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1057,0.116703);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1058,0.1134983);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1059,0.1074799);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1060,0.1005109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1061,0.09511742);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1062,0.09235713);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1063,0.09039728);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1066,0.08932606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1067,0.09063695);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1068,0.09391448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1069,0.0992387);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1070,0.1081223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1071,0.1140199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1072,0.1173135);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1073,0.1140199);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1074,0.1081223);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1075,0.0992387);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1076,0.09391448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1077,0.09063695);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1078,0.08932606);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1081,0.08727846);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1082,0.09014511);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1083,0.09317423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1084,0.09884768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1085,0.1078484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1086,0.1146267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1087,0.1180641);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1088,0.1146267);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1089,0.1078484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1090,0.09884768);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1091,0.09317423);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1092,0.09014511);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1093,0.08727846);
   r2_12_vsDetaVsDphi_shft->SetBinError(16,0.000362561);
   r2_12_vsDetaVsDphi_shft->SetBinError(17,0.000210666);
   r2_12_vsDetaVsDphi_shft->SetBinError(18,0.0001654927);
   r2_12_vsDetaVsDphi_shft->SetBinError(19,0.0001411779);
   r2_12_vsDetaVsDphi_shft->SetBinError(20,0.0001255612);
   r2_12_vsDetaVsDphi_shft->SetBinError(21,0.0001142936);
   r2_12_vsDetaVsDphi_shft->SetBinError(22,0.0001233134);
   r2_12_vsDetaVsDphi_shft->SetBinError(23,0.0001142936);
   r2_12_vsDetaVsDphi_shft->SetBinError(24,0.0001255612);
   r2_12_vsDetaVsDphi_shft->SetBinError(25,0.0001411779);
   r2_12_vsDetaVsDphi_shft->SetBinError(26,0.0001654927);
   r2_12_vsDetaVsDphi_shft->SetBinError(27,0.000210666);
   r2_12_vsDetaVsDphi_shft->SetBinError(28,0.000362561);
   r2_12_vsDetaVsDphi_shft->SetBinError(31,0.0003628339);
   r2_12_vsDetaVsDphi_shft->SetBinError(32,0.0002105179);
   r2_12_vsDetaVsDphi_shft->SetBinError(33,0.0001654116);
   r2_12_vsDetaVsDphi_shft->SetBinError(34,0.0001411847);
   r2_12_vsDetaVsDphi_shft->SetBinError(35,0.0001256356);
   r2_12_vsDetaVsDphi_shft->SetBinError(36,0.0001143808);
   r2_12_vsDetaVsDphi_shft->SetBinError(37,0.0001234701);
   r2_12_vsDetaVsDphi_shft->SetBinError(38,0.0001143808);
   r2_12_vsDetaVsDphi_shft->SetBinError(39,0.0001256356);
   r2_12_vsDetaVsDphi_shft->SetBinError(40,0.0001411847);
   r2_12_vsDetaVsDphi_shft->SetBinError(41,0.0001654116);
   r2_12_vsDetaVsDphi_shft->SetBinError(42,0.0002105179);
   r2_12_vsDetaVsDphi_shft->SetBinError(43,0.0003628339);
   r2_12_vsDetaVsDphi_shft->SetBinError(46,0.0003627038);
   r2_12_vsDetaVsDphi_shft->SetBinError(47,0.0002105761);
   r2_12_vsDetaVsDphi_shft->SetBinError(48,0.0001653961);
   r2_12_vsDetaVsDphi_shft->SetBinError(49,0.0001412154);
   r2_12_vsDetaVsDphi_shft->SetBinError(50,0.0001257198);
   r2_12_vsDetaVsDphi_shft->SetBinError(51,0.0001145332);
   r2_12_vsDetaVsDphi_shft->SetBinError(52,0.0001236608);
   r2_12_vsDetaVsDphi_shft->SetBinError(53,0.0001145332);
   r2_12_vsDetaVsDphi_shft->SetBinError(54,0.0001257198);
   r2_12_vsDetaVsDphi_shft->SetBinError(55,0.0001412154);
   r2_12_vsDetaVsDphi_shft->SetBinError(56,0.0001653961);
   r2_12_vsDetaVsDphi_shft->SetBinError(57,0.0002105761);
   r2_12_vsDetaVsDphi_shft->SetBinError(58,0.0003627038);
   r2_12_vsDetaVsDphi_shft->SetBinError(61,0.0003622651);
   r2_12_vsDetaVsDphi_shft->SetBinError(62,0.0002104225);
   r2_12_vsDetaVsDphi_shft->SetBinError(63,0.0001653876);
   r2_12_vsDetaVsDphi_shft->SetBinError(64,0.0001412989);
   r2_12_vsDetaVsDphi_shft->SetBinError(65,0.0001258539);
   r2_12_vsDetaVsDphi_shft->SetBinError(66,0.0001147125);
   r2_12_vsDetaVsDphi_shft->SetBinError(67,0.0001238644);
   r2_12_vsDetaVsDphi_shft->SetBinError(68,0.0001147125);
   r2_12_vsDetaVsDphi_shft->SetBinError(69,0.0001258539);
   r2_12_vsDetaVsDphi_shft->SetBinError(70,0.0001412989);
   r2_12_vsDetaVsDphi_shft->SetBinError(71,0.0001653876);
   r2_12_vsDetaVsDphi_shft->SetBinError(72,0.0002104225);
   r2_12_vsDetaVsDphi_shft->SetBinError(73,0.0003622651);
   r2_12_vsDetaVsDphi_shft->SetBinError(76,0.0003619799);
   r2_12_vsDetaVsDphi_shft->SetBinError(77,0.0002104279);
   r2_12_vsDetaVsDphi_shft->SetBinError(78,0.0001654376);
   r2_12_vsDetaVsDphi_shft->SetBinError(79,0.0001413917);
   r2_12_vsDetaVsDphi_shft->SetBinError(80,0.0001260412);
   r2_12_vsDetaVsDphi_shft->SetBinError(81,0.0001149237);
   r2_12_vsDetaVsDphi_shft->SetBinError(82,0.0001241115);
   r2_12_vsDetaVsDphi_shft->SetBinError(83,0.0001149237);
   r2_12_vsDetaVsDphi_shft->SetBinError(84,0.0001260412);
   r2_12_vsDetaVsDphi_shft->SetBinError(85,0.0001413917);
   r2_12_vsDetaVsDphi_shft->SetBinError(86,0.0001654376);
   r2_12_vsDetaVsDphi_shft->SetBinError(87,0.0002104279);
   r2_12_vsDetaVsDphi_shft->SetBinError(88,0.0003619799);
   r2_12_vsDetaVsDphi_shft->SetBinError(91,0.0003626118);
   r2_12_vsDetaVsDphi_shft->SetBinError(92,0.0002104048);
   r2_12_vsDetaVsDphi_shft->SetBinError(93,0.0001654766);
   r2_12_vsDetaVsDphi_shft->SetBinError(94,0.0001415124);
   r2_12_vsDetaVsDphi_shft->SetBinError(95,0.0001262517);
   r2_12_vsDetaVsDphi_shft->SetBinError(96,0.0001152163);
   r2_12_vsDetaVsDphi_shft->SetBinError(97,0.0001244555);
   r2_12_vsDetaVsDphi_shft->SetBinError(98,0.0001152163);
   r2_12_vsDetaVsDphi_shft->SetBinError(99,0.0001262517);
   r2_12_vsDetaVsDphi_shft->SetBinError(100,0.0001415124);
   r2_12_vsDetaVsDphi_shft->SetBinError(101,0.0001654766);
   r2_12_vsDetaVsDphi_shft->SetBinError(102,0.0002104048);
   r2_12_vsDetaVsDphi_shft->SetBinError(103,0.0003626118);
   r2_12_vsDetaVsDphi_shft->SetBinError(106,0.0003622744);
   r2_12_vsDetaVsDphi_shft->SetBinError(107,0.0002105666);
   r2_12_vsDetaVsDphi_shft->SetBinError(108,0.0001656053);
   r2_12_vsDetaVsDphi_shft->SetBinError(109,0.0001416367);
   r2_12_vsDetaVsDphi_shft->SetBinError(110,0.0001264757);
   r2_12_vsDetaVsDphi_shft->SetBinError(111,0.0001155192);
   r2_12_vsDetaVsDphi_shft->SetBinError(112,0.0001248844);
   r2_12_vsDetaVsDphi_shft->SetBinError(113,0.0001155192);
   r2_12_vsDetaVsDphi_shft->SetBinError(114,0.0001264757);
   r2_12_vsDetaVsDphi_shft->SetBinError(115,0.0001416367);
   r2_12_vsDetaVsDphi_shft->SetBinError(116,0.0001656053);
   r2_12_vsDetaVsDphi_shft->SetBinError(117,0.0002105666);
   r2_12_vsDetaVsDphi_shft->SetBinError(118,0.0003622744);
   r2_12_vsDetaVsDphi_shft->SetBinError(121,0.0003618437);
   r2_12_vsDetaVsDphi_shft->SetBinError(122,0.0002104756);
   r2_12_vsDetaVsDphi_shft->SetBinError(123,0.0001656622);
   r2_12_vsDetaVsDphi_shft->SetBinError(124,0.0001418359);
   r2_12_vsDetaVsDphi_shft->SetBinError(125,0.0001267903);
   r2_12_vsDetaVsDphi_shft->SetBinError(126,0.0001159283);
   r2_12_vsDetaVsDphi_shft->SetBinError(127,0.0001253673);
   r2_12_vsDetaVsDphi_shft->SetBinError(128,0.0001159283);
   r2_12_vsDetaVsDphi_shft->SetBinError(129,0.0001267903);
   r2_12_vsDetaVsDphi_shft->SetBinError(130,0.0001418359);
   r2_12_vsDetaVsDphi_shft->SetBinError(131,0.0001656622);
   r2_12_vsDetaVsDphi_shft->SetBinError(132,0.0002104756);
   r2_12_vsDetaVsDphi_shft->SetBinError(133,0.0003618437);
   r2_12_vsDetaVsDphi_shft->SetBinError(136,0.0003618674);
   r2_12_vsDetaVsDphi_shft->SetBinError(137,0.00021062);
   r2_12_vsDetaVsDphi_shft->SetBinError(138,0.000165828);
   r2_12_vsDetaVsDphi_shft->SetBinError(139,0.0001420398);
   r2_12_vsDetaVsDphi_shft->SetBinError(140,0.00012711);
   r2_12_vsDetaVsDphi_shft->SetBinError(141,0.0001163679);
   r2_12_vsDetaVsDphi_shft->SetBinError(142,0.0001258846);
   r2_12_vsDetaVsDphi_shft->SetBinError(143,0.0001163679);
   r2_12_vsDetaVsDphi_shft->SetBinError(144,0.00012711);
   r2_12_vsDetaVsDphi_shft->SetBinError(145,0.0001420398);
   r2_12_vsDetaVsDphi_shft->SetBinError(146,0.000165828);
   r2_12_vsDetaVsDphi_shft->SetBinError(147,0.00021062);
   r2_12_vsDetaVsDphi_shft->SetBinError(148,0.0003618674);
   r2_12_vsDetaVsDphi_shft->SetBinError(151,0.0003621205);
   r2_12_vsDetaVsDphi_shft->SetBinError(152,0.0002106223);
   r2_12_vsDetaVsDphi_shft->SetBinError(153,0.0001659228);
   r2_12_vsDetaVsDphi_shft->SetBinError(154,0.000142289);
   r2_12_vsDetaVsDphi_shft->SetBinError(155,0.0001274856);
   r2_12_vsDetaVsDphi_shft->SetBinError(156,0.0001168503);
   r2_12_vsDetaVsDphi_shft->SetBinError(157,0.0001264948);
   r2_12_vsDetaVsDphi_shft->SetBinError(158,0.0001168503);
   r2_12_vsDetaVsDphi_shft->SetBinError(159,0.0001274856);
   r2_12_vsDetaVsDphi_shft->SetBinError(160,0.000142289);
   r2_12_vsDetaVsDphi_shft->SetBinError(161,0.0001659228);
   r2_12_vsDetaVsDphi_shft->SetBinError(162,0.0002106223);
   r2_12_vsDetaVsDphi_shft->SetBinError(163,0.0003621205);
   r2_12_vsDetaVsDphi_shft->SetBinError(166,0.000362777);
   r2_12_vsDetaVsDphi_shft->SetBinError(167,0.0002107315);
   r2_12_vsDetaVsDphi_shft->SetBinError(168,0.0001660773);
   r2_12_vsDetaVsDphi_shft->SetBinError(169,0.0001424838);
   r2_12_vsDetaVsDphi_shft->SetBinError(170,0.0001278954);
   r2_12_vsDetaVsDphi_shft->SetBinError(171,0.0001174104);
   r2_12_vsDetaVsDphi_shft->SetBinError(172,0.0001271786);
   r2_12_vsDetaVsDphi_shft->SetBinError(173,0.0001174104);
   r2_12_vsDetaVsDphi_shft->SetBinError(174,0.0001278954);
   r2_12_vsDetaVsDphi_shft->SetBinError(175,0.0001424838);
   r2_12_vsDetaVsDphi_shft->SetBinError(176,0.0001660773);
   r2_12_vsDetaVsDphi_shft->SetBinError(177,0.0002107315);
   r2_12_vsDetaVsDphi_shft->SetBinError(178,0.000362777);
   r2_12_vsDetaVsDphi_shft->SetBinError(181,0.0003622745);
   r2_12_vsDetaVsDphi_shft->SetBinError(182,0.0002109355);
   r2_12_vsDetaVsDphi_shft->SetBinError(183,0.000166252);
   r2_12_vsDetaVsDphi_shft->SetBinError(184,0.0001428248);
   r2_12_vsDetaVsDphi_shft->SetBinError(185,0.000128323);
   r2_12_vsDetaVsDphi_shft->SetBinError(186,0.0001179452);
   r2_12_vsDetaVsDphi_shft->SetBinError(187,0.0001278472);
   r2_12_vsDetaVsDphi_shft->SetBinError(188,0.0001179452);
   r2_12_vsDetaVsDphi_shft->SetBinError(189,0.000128323);
   r2_12_vsDetaVsDphi_shft->SetBinError(190,0.0001428248);
   r2_12_vsDetaVsDphi_shft->SetBinError(191,0.000166252);
   r2_12_vsDetaVsDphi_shft->SetBinError(192,0.0002109355);
   r2_12_vsDetaVsDphi_shft->SetBinError(193,0.0003622745);
   r2_12_vsDetaVsDphi_shft->SetBinError(196,0.0003625191);
   r2_12_vsDetaVsDphi_shft->SetBinError(197,0.0002109786);
   r2_12_vsDetaVsDphi_shft->SetBinError(198,0.0001663865);
   r2_12_vsDetaVsDphi_shft->SetBinError(199,0.0001430765);
   r2_12_vsDetaVsDphi_shft->SetBinError(200,0.0001287446);
   r2_12_vsDetaVsDphi_shft->SetBinError(201,0.0001185512);
   r2_12_vsDetaVsDphi_shft->SetBinError(202,0.0001285996);
   r2_12_vsDetaVsDphi_shft->SetBinError(203,0.0001185512);
   r2_12_vsDetaVsDphi_shft->SetBinError(204,0.0001287446);
   r2_12_vsDetaVsDphi_shft->SetBinError(205,0.0001430765);
   r2_12_vsDetaVsDphi_shft->SetBinError(206,0.0001663865);
   r2_12_vsDetaVsDphi_shft->SetBinError(207,0.0002109786);
   r2_12_vsDetaVsDphi_shft->SetBinError(208,0.0003625191);
   r2_12_vsDetaVsDphi_shft->SetBinError(211,0.0003628981);
   r2_12_vsDetaVsDphi_shft->SetBinError(212,0.000211172);
   r2_12_vsDetaVsDphi_shft->SetBinError(213,0.0001665063);
   r2_12_vsDetaVsDphi_shft->SetBinError(214,0.0001433624);
   r2_12_vsDetaVsDphi_shft->SetBinError(215,0.000129192);
   r2_12_vsDetaVsDphi_shft->SetBinError(216,0.0001191785);
   r2_12_vsDetaVsDphi_shft->SetBinError(217,0.0001294213);
   r2_12_vsDetaVsDphi_shft->SetBinError(218,0.0001191785);
   r2_12_vsDetaVsDphi_shft->SetBinError(219,0.000129192);
   r2_12_vsDetaVsDphi_shft->SetBinError(220,0.0001433624);
   r2_12_vsDetaVsDphi_shft->SetBinError(221,0.0001665063);
   r2_12_vsDetaVsDphi_shft->SetBinError(222,0.000211172);
   r2_12_vsDetaVsDphi_shft->SetBinError(223,0.0003628981);
   r2_12_vsDetaVsDphi_shft->SetBinError(226,0.0003626628);
   r2_12_vsDetaVsDphi_shft->SetBinError(227,0.0002112068);
   r2_12_vsDetaVsDphi_shft->SetBinError(228,0.0001666772);
   r2_12_vsDetaVsDphi_shft->SetBinError(229,0.0001435947);
   r2_12_vsDetaVsDphi_shft->SetBinError(230,0.0001295906);
   r2_12_vsDetaVsDphi_shft->SetBinError(231,0.0001198006);
   r2_12_vsDetaVsDphi_shft->SetBinError(232,0.0001302323);
   r2_12_vsDetaVsDphi_shft->SetBinError(233,0.0001198006);
   r2_12_vsDetaVsDphi_shft->SetBinError(234,0.0001295906);
   r2_12_vsDetaVsDphi_shft->SetBinError(235,0.0001435947);
   r2_12_vsDetaVsDphi_shft->SetBinError(236,0.0001666772);
   r2_12_vsDetaVsDphi_shft->SetBinError(237,0.0002112068);
   r2_12_vsDetaVsDphi_shft->SetBinError(238,0.0003626628);
   r2_12_vsDetaVsDphi_shft->SetBinError(241,0.0003628205);
   r2_12_vsDetaVsDphi_shft->SetBinError(242,0.000211256);
   r2_12_vsDetaVsDphi_shft->SetBinError(243,0.0001668018);
   r2_12_vsDetaVsDphi_shft->SetBinError(244,0.0001438372);
   r2_12_vsDetaVsDphi_shft->SetBinError(245,0.000129958);
   r2_12_vsDetaVsDphi_shft->SetBinError(246,0.0001203757);
   r2_12_vsDetaVsDphi_shft->SetBinError(247,0.0001309348);
   r2_12_vsDetaVsDphi_shft->SetBinError(248,0.0001203757);
   r2_12_vsDetaVsDphi_shft->SetBinError(249,0.000129958);
   r2_12_vsDetaVsDphi_shft->SetBinError(250,0.0001438372);
   r2_12_vsDetaVsDphi_shft->SetBinError(251,0.0001668018);
   r2_12_vsDetaVsDphi_shft->SetBinError(252,0.000211256);
   r2_12_vsDetaVsDphi_shft->SetBinError(253,0.0003628205);
   r2_12_vsDetaVsDphi_shft->SetBinError(256,0.0003630969);
   r2_12_vsDetaVsDphi_shft->SetBinError(257,0.0002114009);
   r2_12_vsDetaVsDphi_shft->SetBinError(258,0.0001669332);
   r2_12_vsDetaVsDphi_shft->SetBinError(259,0.0001440082);
   r2_12_vsDetaVsDphi_shft->SetBinError(260,0.0001303088);
   r2_12_vsDetaVsDphi_shft->SetBinError(261,0.0001208728);
   r2_12_vsDetaVsDphi_shft->SetBinError(262,0.0001316536);
   r2_12_vsDetaVsDphi_shft->SetBinError(263,0.0001208728);
   r2_12_vsDetaVsDphi_shft->SetBinError(264,0.0001303088);
   r2_12_vsDetaVsDphi_shft->SetBinError(265,0.0001440082);
   r2_12_vsDetaVsDphi_shft->SetBinError(266,0.0001669332);
   r2_12_vsDetaVsDphi_shft->SetBinError(267,0.0002114009);
   r2_12_vsDetaVsDphi_shft->SetBinError(268,0.0003630969);
   r2_12_vsDetaVsDphi_shft->SetBinError(271,0.0003627197);
   r2_12_vsDetaVsDphi_shft->SetBinError(272,0.0002114491);
   r2_12_vsDetaVsDphi_shft->SetBinError(273,0.0001669722);
   r2_12_vsDetaVsDphi_shft->SetBinError(274,0.0001441253);
   r2_12_vsDetaVsDphi_shft->SetBinError(275,0.0001305649);
   r2_12_vsDetaVsDphi_shft->SetBinError(276,0.0001212657);
   r2_12_vsDetaVsDphi_shft->SetBinError(277,0.0001326083);
   r2_12_vsDetaVsDphi_shft->SetBinError(278,0.0001212657);
   r2_12_vsDetaVsDphi_shft->SetBinError(279,0.0001305649);
   r2_12_vsDetaVsDphi_shft->SetBinError(280,0.0001441253);
   r2_12_vsDetaVsDphi_shft->SetBinError(281,0.0001669722);
   r2_12_vsDetaVsDphi_shft->SetBinError(282,0.0002114491);
   r2_12_vsDetaVsDphi_shft->SetBinError(283,0.0003627197);
   r2_12_vsDetaVsDphi_shft->SetBinError(286,0.000362962);
   r2_12_vsDetaVsDphi_shft->SetBinError(287,0.0002113934);
   r2_12_vsDetaVsDphi_shft->SetBinError(288,0.0001670808);
   r2_12_vsDetaVsDphi_shft->SetBinError(289,0.0001442624);
   r2_12_vsDetaVsDphi_shft->SetBinError(290,0.0001307341);
   r2_12_vsDetaVsDphi_shft->SetBinError(291,0.0001215086);
   r2_12_vsDetaVsDphi_shft->SetBinError(292,0.0001180545);
   r2_12_vsDetaVsDphi_shft->SetBinError(293,0.0001215086);
   r2_12_vsDetaVsDphi_shft->SetBinError(294,0.0001307341);
   r2_12_vsDetaVsDphi_shft->SetBinError(295,0.0001442624);
   r2_12_vsDetaVsDphi_shft->SetBinError(296,0.0001670808);
   r2_12_vsDetaVsDphi_shft->SetBinError(297,0.0002113934);
   r2_12_vsDetaVsDphi_shft->SetBinError(298,0.000362962);
   r2_12_vsDetaVsDphi_shft->SetBinError(301,0.0005127431);
   r2_12_vsDetaVsDphi_shft->SetBinError(302,0.0002991075);
   r2_12_vsDetaVsDphi_shft->SetBinError(303,0.0002362393);
   r2_12_vsDetaVsDphi_shft->SetBinError(304,0.0002040156);
   r2_12_vsDetaVsDphi_shft->SetBinError(305,0.0001849342);
   r2_12_vsDetaVsDphi_shft->SetBinError(306,0.0001720051);
   r2_12_vsDetaVsDphi_shft->SetBinError(307,0.0001180545);
   r2_12_vsDetaVsDphi_shft->SetBinError(308,0.0001720051);
   r2_12_vsDetaVsDphi_shft->SetBinError(309,0.0001849342);
   r2_12_vsDetaVsDphi_shft->SetBinError(310,0.0002040156);
   r2_12_vsDetaVsDphi_shft->SetBinError(311,0.0002362393);
   r2_12_vsDetaVsDphi_shft->SetBinError(312,0.0002991075);
   r2_12_vsDetaVsDphi_shft->SetBinError(313,0.0005127431);
   r2_12_vsDetaVsDphi_shft->SetBinError(316,0.000362962);
   r2_12_vsDetaVsDphi_shft->SetBinError(317,0.0002113934);
   r2_12_vsDetaVsDphi_shft->SetBinError(318,0.0001670808);
   r2_12_vsDetaVsDphi_shft->SetBinError(319,0.0001442624);
   r2_12_vsDetaVsDphi_shft->SetBinError(320,0.0001307341);
   r2_12_vsDetaVsDphi_shft->SetBinError(321,0.0001215086);
   r2_12_vsDetaVsDphi_shft->SetBinError(322,0.0001180545);
   r2_12_vsDetaVsDphi_shft->SetBinError(323,0.0001215086);
   r2_12_vsDetaVsDphi_shft->SetBinError(324,0.0001307341);
   r2_12_vsDetaVsDphi_shft->SetBinError(325,0.0001442624);
   r2_12_vsDetaVsDphi_shft->SetBinError(326,0.0001670808);
   r2_12_vsDetaVsDphi_shft->SetBinError(327,0.0002113934);
   r2_12_vsDetaVsDphi_shft->SetBinError(328,0.000362962);
   r2_12_vsDetaVsDphi_shft->SetBinError(331,0.0003627197);
   r2_12_vsDetaVsDphi_shft->SetBinError(332,0.0002114491);
   r2_12_vsDetaVsDphi_shft->SetBinError(333,0.0001669722);
   r2_12_vsDetaVsDphi_shft->SetBinError(334,0.0001441253);
   r2_12_vsDetaVsDphi_shft->SetBinError(335,0.0001305649);
   r2_12_vsDetaVsDphi_shft->SetBinError(336,0.0001212657);
   r2_12_vsDetaVsDphi_shft->SetBinError(337,0.0001326083);
   r2_12_vsDetaVsDphi_shft->SetBinError(338,0.0001212657);
   r2_12_vsDetaVsDphi_shft->SetBinError(339,0.0001305649);
   r2_12_vsDetaVsDphi_shft->SetBinError(340,0.0001441253);
   r2_12_vsDetaVsDphi_shft->SetBinError(341,0.0001669722);
   r2_12_vsDetaVsDphi_shft->SetBinError(342,0.0002114491);
   r2_12_vsDetaVsDphi_shft->SetBinError(343,0.0003627197);
   r2_12_vsDetaVsDphi_shft->SetBinError(346,0.0003630969);
   r2_12_vsDetaVsDphi_shft->SetBinError(347,0.0002114009);
   r2_12_vsDetaVsDphi_shft->SetBinError(348,0.0001669332);
   r2_12_vsDetaVsDphi_shft->SetBinError(349,0.0001440082);
   r2_12_vsDetaVsDphi_shft->SetBinError(350,0.0001303088);
   r2_12_vsDetaVsDphi_shft->SetBinError(351,0.0001208728);
   r2_12_vsDetaVsDphi_shft->SetBinError(352,0.0001316536);
   r2_12_vsDetaVsDphi_shft->SetBinError(353,0.0001208728);
   r2_12_vsDetaVsDphi_shft->SetBinError(354,0.0001303088);
   r2_12_vsDetaVsDphi_shft->SetBinError(355,0.0001440082);
   r2_12_vsDetaVsDphi_shft->SetBinError(356,0.0001669332);
   r2_12_vsDetaVsDphi_shft->SetBinError(357,0.0002114009);
   r2_12_vsDetaVsDphi_shft->SetBinError(358,0.0003630969);
   r2_12_vsDetaVsDphi_shft->SetBinError(361,0.0003628205);
   r2_12_vsDetaVsDphi_shft->SetBinError(362,0.000211256);
   r2_12_vsDetaVsDphi_shft->SetBinError(363,0.0001668018);
   r2_12_vsDetaVsDphi_shft->SetBinError(364,0.0001438372);
   r2_12_vsDetaVsDphi_shft->SetBinError(365,0.000129958);
   r2_12_vsDetaVsDphi_shft->SetBinError(366,0.0001203757);
   r2_12_vsDetaVsDphi_shft->SetBinError(367,0.0001309348);
   r2_12_vsDetaVsDphi_shft->SetBinError(368,0.0001203757);
   r2_12_vsDetaVsDphi_shft->SetBinError(369,0.000129958);
   r2_12_vsDetaVsDphi_shft->SetBinError(370,0.0001438372);
   r2_12_vsDetaVsDphi_shft->SetBinError(371,0.0001668018);
   r2_12_vsDetaVsDphi_shft->SetBinError(372,0.000211256);
   r2_12_vsDetaVsDphi_shft->SetBinError(373,0.0003628205);
   r2_12_vsDetaVsDphi_shft->SetBinError(376,0.0003626628);
   r2_12_vsDetaVsDphi_shft->SetBinError(377,0.0002112068);
   r2_12_vsDetaVsDphi_shft->SetBinError(378,0.0001666772);
   r2_12_vsDetaVsDphi_shft->SetBinError(379,0.0001435947);
   r2_12_vsDetaVsDphi_shft->SetBinError(380,0.0001295906);
   r2_12_vsDetaVsDphi_shft->SetBinError(381,0.0001198006);
   r2_12_vsDetaVsDphi_shft->SetBinError(382,0.0001302323);
   r2_12_vsDetaVsDphi_shft->SetBinError(383,0.0001198006);
   r2_12_vsDetaVsDphi_shft->SetBinError(384,0.0001295906);
   r2_12_vsDetaVsDphi_shft->SetBinError(385,0.0001435947);
   r2_12_vsDetaVsDphi_shft->SetBinError(386,0.0001666772);
   r2_12_vsDetaVsDphi_shft->SetBinError(387,0.0002112068);
   r2_12_vsDetaVsDphi_shft->SetBinError(388,0.0003626628);
   r2_12_vsDetaVsDphi_shft->SetBinError(391,0.0003628981);
   r2_12_vsDetaVsDphi_shft->SetBinError(392,0.000211172);
   r2_12_vsDetaVsDphi_shft->SetBinError(393,0.0001665063);
   r2_12_vsDetaVsDphi_shft->SetBinError(394,0.0001433624);
   r2_12_vsDetaVsDphi_shft->SetBinError(395,0.000129192);
   r2_12_vsDetaVsDphi_shft->SetBinError(396,0.0001191785);
   r2_12_vsDetaVsDphi_shft->SetBinError(397,0.0001294213);
   r2_12_vsDetaVsDphi_shft->SetBinError(398,0.0001191785);
   r2_12_vsDetaVsDphi_shft->SetBinError(399,0.000129192);
   r2_12_vsDetaVsDphi_shft->SetBinError(400,0.0001433624);
   r2_12_vsDetaVsDphi_shft->SetBinError(401,0.0001665063);
   r2_12_vsDetaVsDphi_shft->SetBinError(402,0.000211172);
   r2_12_vsDetaVsDphi_shft->SetBinError(403,0.0003628981);
   r2_12_vsDetaVsDphi_shft->SetBinError(406,0.0003625191);
   r2_12_vsDetaVsDphi_shft->SetBinError(407,0.0002109786);
   r2_12_vsDetaVsDphi_shft->SetBinError(408,0.0001663865);
   r2_12_vsDetaVsDphi_shft->SetBinError(409,0.0001430765);
   r2_12_vsDetaVsDphi_shft->SetBinError(410,0.0001287446);
   r2_12_vsDetaVsDphi_shft->SetBinError(411,0.0001185512);
   r2_12_vsDetaVsDphi_shft->SetBinError(412,0.0001285996);
   r2_12_vsDetaVsDphi_shft->SetBinError(413,0.0001185512);
   r2_12_vsDetaVsDphi_shft->SetBinError(414,0.0001287446);
   r2_12_vsDetaVsDphi_shft->SetBinError(415,0.0001430765);
   r2_12_vsDetaVsDphi_shft->SetBinError(416,0.0001663865);
   r2_12_vsDetaVsDphi_shft->SetBinError(417,0.0002109786);
   r2_12_vsDetaVsDphi_shft->SetBinError(418,0.0003625191);
   r2_12_vsDetaVsDphi_shft->SetBinError(421,0.0003622745);
   r2_12_vsDetaVsDphi_shft->SetBinError(422,0.0002109355);
   r2_12_vsDetaVsDphi_shft->SetBinError(423,0.000166252);
   r2_12_vsDetaVsDphi_shft->SetBinError(424,0.0001428248);
   r2_12_vsDetaVsDphi_shft->SetBinError(425,0.000128323);
   r2_12_vsDetaVsDphi_shft->SetBinError(426,0.0001179452);
   r2_12_vsDetaVsDphi_shft->SetBinError(427,0.0001278472);
   r2_12_vsDetaVsDphi_shft->SetBinError(428,0.0001179452);
   r2_12_vsDetaVsDphi_shft->SetBinError(429,0.000128323);
   r2_12_vsDetaVsDphi_shft->SetBinError(430,0.0001428248);
   r2_12_vsDetaVsDphi_shft->SetBinError(431,0.000166252);
   r2_12_vsDetaVsDphi_shft->SetBinError(432,0.0002109355);
   r2_12_vsDetaVsDphi_shft->SetBinError(433,0.0003622745);
   r2_12_vsDetaVsDphi_shft->SetBinError(436,0.000362777);
   r2_12_vsDetaVsDphi_shft->SetBinError(437,0.0002107315);
   r2_12_vsDetaVsDphi_shft->SetBinError(438,0.0001660773);
   r2_12_vsDetaVsDphi_shft->SetBinError(439,0.0001424838);
   r2_12_vsDetaVsDphi_shft->SetBinError(440,0.0001278954);
   r2_12_vsDetaVsDphi_shft->SetBinError(441,0.0001174104);
   r2_12_vsDetaVsDphi_shft->SetBinError(442,0.0001271786);
   r2_12_vsDetaVsDphi_shft->SetBinError(443,0.0001174104);
   r2_12_vsDetaVsDphi_shft->SetBinError(444,0.0001278954);
   r2_12_vsDetaVsDphi_shft->SetBinError(445,0.0001424838);
   r2_12_vsDetaVsDphi_shft->SetBinError(446,0.0001660773);
   r2_12_vsDetaVsDphi_shft->SetBinError(447,0.0002107315);
   r2_12_vsDetaVsDphi_shft->SetBinError(448,0.000362777);
   r2_12_vsDetaVsDphi_shft->SetBinError(451,0.0003621205);
   r2_12_vsDetaVsDphi_shft->SetBinError(452,0.0002106223);
   r2_12_vsDetaVsDphi_shft->SetBinError(453,0.0001659228);
   r2_12_vsDetaVsDphi_shft->SetBinError(454,0.000142289);
   r2_12_vsDetaVsDphi_shft->SetBinError(455,0.0001274856);
   r2_12_vsDetaVsDphi_shft->SetBinError(456,0.0001168503);
   r2_12_vsDetaVsDphi_shft->SetBinError(457,0.0001264948);
   r2_12_vsDetaVsDphi_shft->SetBinError(458,0.0001168503);
   r2_12_vsDetaVsDphi_shft->SetBinError(459,0.0001274856);
   r2_12_vsDetaVsDphi_shft->SetBinError(460,0.000142289);
   r2_12_vsDetaVsDphi_shft->SetBinError(461,0.0001659228);
   r2_12_vsDetaVsDphi_shft->SetBinError(462,0.0002106223);
   r2_12_vsDetaVsDphi_shft->SetBinError(463,0.0003621205);
   r2_12_vsDetaVsDphi_shft->SetBinError(466,0.0003618674);
   r2_12_vsDetaVsDphi_shft->SetBinError(467,0.00021062);
   r2_12_vsDetaVsDphi_shft->SetBinError(468,0.000165828);
   r2_12_vsDetaVsDphi_shft->SetBinError(469,0.0001420398);
   r2_12_vsDetaVsDphi_shft->SetBinError(470,0.00012711);
   r2_12_vsDetaVsDphi_shft->SetBinError(471,0.0001163679);
   r2_12_vsDetaVsDphi_shft->SetBinError(472,0.0001258846);
   r2_12_vsDetaVsDphi_shft->SetBinError(473,0.0001163679);
   r2_12_vsDetaVsDphi_shft->SetBinError(474,0.00012711);
   r2_12_vsDetaVsDphi_shft->SetBinError(475,0.0001420398);
   r2_12_vsDetaVsDphi_shft->SetBinError(476,0.000165828);
   r2_12_vsDetaVsDphi_shft->SetBinError(477,0.00021062);
   r2_12_vsDetaVsDphi_shft->SetBinError(478,0.0003618674);
   r2_12_vsDetaVsDphi_shft->SetBinError(481,0.0003618437);
   r2_12_vsDetaVsDphi_shft->SetBinError(482,0.0002104756);
   r2_12_vsDetaVsDphi_shft->SetBinError(483,0.0001656622);
   r2_12_vsDetaVsDphi_shft->SetBinError(484,0.0001418359);
   r2_12_vsDetaVsDphi_shft->SetBinError(485,0.0001267903);
   r2_12_vsDetaVsDphi_shft->SetBinError(486,0.0001159283);
   r2_12_vsDetaVsDphi_shft->SetBinError(487,0.0001253673);
   r2_12_vsDetaVsDphi_shft->SetBinError(488,0.0001159283);
   r2_12_vsDetaVsDphi_shft->SetBinError(489,0.0001267903);
   r2_12_vsDetaVsDphi_shft->SetBinError(490,0.0001418359);
   r2_12_vsDetaVsDphi_shft->SetBinError(491,0.0001656622);
   r2_12_vsDetaVsDphi_shft->SetBinError(492,0.0002104756);
   r2_12_vsDetaVsDphi_shft->SetBinError(493,0.0003618437);
   r2_12_vsDetaVsDphi_shft->SetBinError(496,0.0003622744);
   r2_12_vsDetaVsDphi_shft->SetBinError(497,0.0002105666);
   r2_12_vsDetaVsDphi_shft->SetBinError(498,0.0001656053);
   r2_12_vsDetaVsDphi_shft->SetBinError(499,0.0001416367);
   r2_12_vsDetaVsDphi_shft->SetBinError(500,0.0001264757);
   r2_12_vsDetaVsDphi_shft->SetBinError(501,0.0001155192);
   r2_12_vsDetaVsDphi_shft->SetBinError(502,0.0001248844);
   r2_12_vsDetaVsDphi_shft->SetBinError(503,0.0001155192);
   r2_12_vsDetaVsDphi_shft->SetBinError(504,0.0001264757);
   r2_12_vsDetaVsDphi_shft->SetBinError(505,0.0001416367);
   r2_12_vsDetaVsDphi_shft->SetBinError(506,0.0001656053);
   r2_12_vsDetaVsDphi_shft->SetBinError(507,0.0002105666);
   r2_12_vsDetaVsDphi_shft->SetBinError(508,0.0003622744);
   r2_12_vsDetaVsDphi_shft->SetBinError(511,0.0003626118);
   r2_12_vsDetaVsDphi_shft->SetBinError(512,0.0002104048);
   r2_12_vsDetaVsDphi_shft->SetBinError(513,0.0001654766);
   r2_12_vsDetaVsDphi_shft->SetBinError(514,0.0001415124);
   r2_12_vsDetaVsDphi_shft->SetBinError(515,0.0001262517);
   r2_12_vsDetaVsDphi_shft->SetBinError(516,0.0001152163);
   r2_12_vsDetaVsDphi_shft->SetBinError(517,0.0001244555);
   r2_12_vsDetaVsDphi_shft->SetBinError(518,0.0001152163);
   r2_12_vsDetaVsDphi_shft->SetBinError(519,0.0001262517);
   r2_12_vsDetaVsDphi_shft->SetBinError(520,0.0001415124);
   r2_12_vsDetaVsDphi_shft->SetBinError(521,0.0001654766);
   r2_12_vsDetaVsDphi_shft->SetBinError(522,0.0002104048);
   r2_12_vsDetaVsDphi_shft->SetBinError(523,0.0003626118);
   r2_12_vsDetaVsDphi_shft->SetBinError(526,0.0003619799);
   r2_12_vsDetaVsDphi_shft->SetBinError(527,0.0002104279);
   r2_12_vsDetaVsDphi_shft->SetBinError(528,0.0001654376);
   r2_12_vsDetaVsDphi_shft->SetBinError(529,0.0001413917);
   r2_12_vsDetaVsDphi_shft->SetBinError(530,0.0001260412);
   r2_12_vsDetaVsDphi_shft->SetBinError(531,0.0001149237);
   r2_12_vsDetaVsDphi_shft->SetBinError(532,0.0001241115);
   r2_12_vsDetaVsDphi_shft->SetBinError(533,0.0001149237);
   r2_12_vsDetaVsDphi_shft->SetBinError(534,0.0001260412);
   r2_12_vsDetaVsDphi_shft->SetBinError(535,0.0001413917);
   r2_12_vsDetaVsDphi_shft->SetBinError(536,0.0001654376);
   r2_12_vsDetaVsDphi_shft->SetBinError(537,0.0002104279);
   r2_12_vsDetaVsDphi_shft->SetBinError(538,0.0003619799);
   r2_12_vsDetaVsDphi_shft->SetBinError(541,0.0003622651);
   r2_12_vsDetaVsDphi_shft->SetBinError(542,0.0002104225);
   r2_12_vsDetaVsDphi_shft->SetBinError(543,0.0001653876);
   r2_12_vsDetaVsDphi_shft->SetBinError(544,0.0001412989);
   r2_12_vsDetaVsDphi_shft->SetBinError(545,0.0001258539);
   r2_12_vsDetaVsDphi_shft->SetBinError(546,0.0001147125);
   r2_12_vsDetaVsDphi_shft->SetBinError(547,0.0001238644);
   r2_12_vsDetaVsDphi_shft->SetBinError(548,0.0001147125);
   r2_12_vsDetaVsDphi_shft->SetBinError(549,0.0001258539);
   r2_12_vsDetaVsDphi_shft->SetBinError(550,0.0001412989);
   r2_12_vsDetaVsDphi_shft->SetBinError(551,0.0001653876);
   r2_12_vsDetaVsDphi_shft->SetBinError(552,0.0002104225);
   r2_12_vsDetaVsDphi_shft->SetBinError(553,0.0003622651);
   r2_12_vsDetaVsDphi_shft->SetBinError(556,0.0003627038);
   r2_12_vsDetaVsDphi_shft->SetBinError(557,0.0002105761);
   r2_12_vsDetaVsDphi_shft->SetBinError(558,0.0001653961);
   r2_12_vsDetaVsDphi_shft->SetBinError(559,0.0001412154);
   r2_12_vsDetaVsDphi_shft->SetBinError(560,0.0001257198);
   r2_12_vsDetaVsDphi_shft->SetBinError(561,0.0001145332);
   r2_12_vsDetaVsDphi_shft->SetBinError(562,0.0001236608);
   r2_12_vsDetaVsDphi_shft->SetBinError(563,0.0001145332);
   r2_12_vsDetaVsDphi_shft->SetBinError(564,0.0001257198);
   r2_12_vsDetaVsDphi_shft->SetBinError(565,0.0001412154);
   r2_12_vsDetaVsDphi_shft->SetBinError(566,0.0001653961);
   r2_12_vsDetaVsDphi_shft->SetBinError(567,0.0002105761);
   r2_12_vsDetaVsDphi_shft->SetBinError(568,0.0003627038);
   r2_12_vsDetaVsDphi_shft->SetBinError(571,0.0003628339);
   r2_12_vsDetaVsDphi_shft->SetBinError(572,0.0002105179);
   r2_12_vsDetaVsDphi_shft->SetBinError(573,0.0001654116);
   r2_12_vsDetaVsDphi_shft->SetBinError(574,0.0001411847);
   r2_12_vsDetaVsDphi_shft->SetBinError(575,0.0001256356);
   r2_12_vsDetaVsDphi_shft->SetBinError(576,0.0001143808);
   r2_12_vsDetaVsDphi_shft->SetBinError(577,0.0001234701);
   r2_12_vsDetaVsDphi_shft->SetBinError(578,0.0001143808);
   r2_12_vsDetaVsDphi_shft->SetBinError(579,0.0001256356);
   r2_12_vsDetaVsDphi_shft->SetBinError(580,0.0001411847);
   r2_12_vsDetaVsDphi_shft->SetBinError(581,0.0001654116);
   r2_12_vsDetaVsDphi_shft->SetBinError(582,0.0002105179);
   r2_12_vsDetaVsDphi_shft->SetBinError(583,0.0003628339);
   r2_12_vsDetaVsDphi_shft->SetBinError(586,0.000362561);
   r2_12_vsDetaVsDphi_shft->SetBinError(587,0.000210666);
   r2_12_vsDetaVsDphi_shft->SetBinError(588,0.0001654927);
   r2_12_vsDetaVsDphi_shft->SetBinError(589,0.0001411779);
   r2_12_vsDetaVsDphi_shft->SetBinError(590,0.0001255612);
   r2_12_vsDetaVsDphi_shft->SetBinError(591,0.0001142936);
   r2_12_vsDetaVsDphi_shft->SetBinError(592,0.0001233134);
   r2_12_vsDetaVsDphi_shft->SetBinError(593,0.0001142936);
   r2_12_vsDetaVsDphi_shft->SetBinError(594,0.0001255612);
   r2_12_vsDetaVsDphi_shft->SetBinError(595,0.0001411779);
   r2_12_vsDetaVsDphi_shft->SetBinError(596,0.0001654927);
   r2_12_vsDetaVsDphi_shft->SetBinError(597,0.000210666);
   r2_12_vsDetaVsDphi_shft->SetBinError(598,0.000362561);
   r2_12_vsDetaVsDphi_shft->SetBinError(601,0.0003631535);
   r2_12_vsDetaVsDphi_shft->SetBinError(602,0.0002108937);
   r2_12_vsDetaVsDphi_shft->SetBinError(603,0.0001655391);
   r2_12_vsDetaVsDphi_shft->SetBinError(604,0.0001411889);
   r2_12_vsDetaVsDphi_shft->SetBinError(605,0.0001255431);
   r2_12_vsDetaVsDphi_shft->SetBinError(606,0.0001142256);
   r2_12_vsDetaVsDphi_shft->SetBinError(607,0.0001232494);
   r2_12_vsDetaVsDphi_shft->SetBinError(608,0.0001142256);
   r2_12_vsDetaVsDphi_shft->SetBinError(609,0.0001255431);
   r2_12_vsDetaVsDphi_shft->SetBinError(610,0.0001411889);
   r2_12_vsDetaVsDphi_shft->SetBinError(611,0.0001655391);
   r2_12_vsDetaVsDphi_shft->SetBinError(612,0.0002108937);
   r2_12_vsDetaVsDphi_shft->SetBinError(613,0.0003631535);
   r2_12_vsDetaVsDphi_shft->SetBinError(616,0.0003634598);
   r2_12_vsDetaVsDphi_shft->SetBinError(617,0.0002109117);
   r2_12_vsDetaVsDphi_shft->SetBinError(618,0.0001655967);
   r2_12_vsDetaVsDphi_shft->SetBinError(619,0.000141214);
   r2_12_vsDetaVsDphi_shft->SetBinError(620,0.0001255597);
   r2_12_vsDetaVsDphi_shft->SetBinError(621,0.0001141936);
   r2_12_vsDetaVsDphi_shft->SetBinError(622,0.0001232157);
   r2_12_vsDetaVsDphi_shft->SetBinError(623,0.0001141936);
   r2_12_vsDetaVsDphi_shft->SetBinError(624,0.0001255597);
   r2_12_vsDetaVsDphi_shft->SetBinError(625,0.000141214);
   r2_12_vsDetaVsDphi_shft->SetBinError(626,0.0001655967);
   r2_12_vsDetaVsDphi_shft->SetBinError(627,0.0002109117);
   r2_12_vsDetaVsDphi_shft->SetBinError(628,0.0003634598);
   r2_12_vsDetaVsDphi_shft->SetBinError(631,0.000363523);
   r2_12_vsDetaVsDphi_shft->SetBinError(632,0.0002111072);
   r2_12_vsDetaVsDphi_shft->SetBinError(633,0.0001656887);
   r2_12_vsDetaVsDphi_shft->SetBinError(634,0.0001412988);
   r2_12_vsDetaVsDphi_shft->SetBinError(635,0.0001255236);
   r2_12_vsDetaVsDphi_shft->SetBinError(636,0.0001141667);
   r2_12_vsDetaVsDphi_shft->SetBinError(637,0.0001231784);
   r2_12_vsDetaVsDphi_shft->SetBinError(638,0.0001141667);
   r2_12_vsDetaVsDphi_shft->SetBinError(639,0.0001255236);
   r2_12_vsDetaVsDphi_shft->SetBinError(640,0.0001412988);
   r2_12_vsDetaVsDphi_shft->SetBinError(641,0.0001656887);
   r2_12_vsDetaVsDphi_shft->SetBinError(642,0.0002111072);
   r2_12_vsDetaVsDphi_shft->SetBinError(643,0.000363523);
   r2_12_vsDetaVsDphi_shft->SetBinError(646,0.0003637013);
   r2_12_vsDetaVsDphi_shft->SetBinError(647,0.0002111968);
   r2_12_vsDetaVsDphi_shft->SetBinError(648,0.0001658059);
   r2_12_vsDetaVsDphi_shft->SetBinError(649,0.000141336);
   r2_12_vsDetaVsDphi_shft->SetBinError(650,0.0001255982);
   r2_12_vsDetaVsDphi_shft->SetBinError(651,0.0001141946);
   r2_12_vsDetaVsDphi_shft->SetBinError(652,0.0001231534);
   r2_12_vsDetaVsDphi_shft->SetBinError(653,0.0001141946);
   r2_12_vsDetaVsDphi_shft->SetBinError(654,0.0001255982);
   r2_12_vsDetaVsDphi_shft->SetBinError(655,0.000141336);
   r2_12_vsDetaVsDphi_shft->SetBinError(656,0.0001658059);
   r2_12_vsDetaVsDphi_shft->SetBinError(657,0.0002111968);
   r2_12_vsDetaVsDphi_shft->SetBinError(658,0.0003637013);
   r2_12_vsDetaVsDphi_shft->SetBinError(661,0.0003641024);
   r2_12_vsDetaVsDphi_shft->SetBinError(662,0.0002113902);
   r2_12_vsDetaVsDphi_shft->SetBinError(663,0.0001659326);
   r2_12_vsDetaVsDphi_shft->SetBinError(664,0.0001414611);
   r2_12_vsDetaVsDphi_shft->SetBinError(665,0.0001256471);
   r2_12_vsDetaVsDphi_shft->SetBinError(666,0.0001142293);
   r2_12_vsDetaVsDphi_shft->SetBinError(667,0.0001231897);
   r2_12_vsDetaVsDphi_shft->SetBinError(668,0.0001142293);
   r2_12_vsDetaVsDphi_shft->SetBinError(669,0.0001256471);
   r2_12_vsDetaVsDphi_shft->SetBinError(670,0.0001414611);
   r2_12_vsDetaVsDphi_shft->SetBinError(671,0.0001659326);
   r2_12_vsDetaVsDphi_shft->SetBinError(672,0.0002113902);
   r2_12_vsDetaVsDphi_shft->SetBinError(673,0.0003641024);
   r2_12_vsDetaVsDphi_shft->SetBinError(676,0.0003643282);
   r2_12_vsDetaVsDphi_shft->SetBinError(677,0.0002116681);
   r2_12_vsDetaVsDphi_shft->SetBinError(678,0.0001660369);
   r2_12_vsDetaVsDphi_shft->SetBinError(679,0.0001415221);
   r2_12_vsDetaVsDphi_shft->SetBinError(680,0.0001257036);
   r2_12_vsDetaVsDphi_shft->SetBinError(681,0.0001142795);
   r2_12_vsDetaVsDphi_shft->SetBinError(682,0.0001232482);
   r2_12_vsDetaVsDphi_shft->SetBinError(683,0.0001142795);
   r2_12_vsDetaVsDphi_shft->SetBinError(684,0.0001257036);
   r2_12_vsDetaVsDphi_shft->SetBinError(685,0.0001415221);
   r2_12_vsDetaVsDphi_shft->SetBinError(686,0.0001660369);
   r2_12_vsDetaVsDphi_shft->SetBinError(687,0.0002116681);
   r2_12_vsDetaVsDphi_shft->SetBinError(688,0.0003643282);
   r2_12_vsDetaVsDphi_shft->SetBinError(691,0.000365076);
   r2_12_vsDetaVsDphi_shft->SetBinError(692,0.0002117465);
   r2_12_vsDetaVsDphi_shft->SetBinError(693,0.0001661966);
   r2_12_vsDetaVsDphi_shft->SetBinError(694,0.0001416184);
   r2_12_vsDetaVsDphi_shft->SetBinError(695,0.000125785);
   r2_12_vsDetaVsDphi_shft->SetBinError(696,0.000114344);
   r2_12_vsDetaVsDphi_shft->SetBinError(697,0.0001233025);
   r2_12_vsDetaVsDphi_shft->SetBinError(698,0.000114344);
   r2_12_vsDetaVsDphi_shft->SetBinError(699,0.000125785);
   r2_12_vsDetaVsDphi_shft->SetBinError(700,0.0001416184);
   r2_12_vsDetaVsDphi_shft->SetBinError(701,0.0001661966);
   r2_12_vsDetaVsDphi_shft->SetBinError(702,0.0002117465);
   r2_12_vsDetaVsDphi_shft->SetBinError(703,0.000365076);
   r2_12_vsDetaVsDphi_shft->SetBinError(706,0.0003652355);
   r2_12_vsDetaVsDphi_shft->SetBinError(707,0.000211996);
   r2_12_vsDetaVsDphi_shft->SetBinError(708,0.0001663833);
   r2_12_vsDetaVsDphi_shft->SetBinError(709,0.0001417004);
   r2_12_vsDetaVsDphi_shft->SetBinError(710,0.0001258593);
   r2_12_vsDetaVsDphi_shft->SetBinError(711,0.0001143891);
   r2_12_vsDetaVsDphi_shft->SetBinError(712,0.0001233723);
   r2_12_vsDetaVsDphi_shft->SetBinError(713,0.0001143891);
   r2_12_vsDetaVsDphi_shft->SetBinError(714,0.0001258593);
   r2_12_vsDetaVsDphi_shft->SetBinError(715,0.0001417004);
   r2_12_vsDetaVsDphi_shft->SetBinError(716,0.0001663833);
   r2_12_vsDetaVsDphi_shft->SetBinError(717,0.000211996);
   r2_12_vsDetaVsDphi_shft->SetBinError(718,0.0003652355);
   r2_12_vsDetaVsDphi_shft->SetBinError(721,0.0003651411);
   r2_12_vsDetaVsDphi_shft->SetBinError(722,0.0002121534);
   r2_12_vsDetaVsDphi_shft->SetBinError(723,0.0001664613);
   r2_12_vsDetaVsDphi_shft->SetBinError(724,0.0001418408);
   r2_12_vsDetaVsDphi_shft->SetBinError(725,0.0001259608);
   r2_12_vsDetaVsDphi_shft->SetBinError(726,0.0001144505);
   r2_12_vsDetaVsDphi_shft->SetBinError(727,0.0001234649);
   r2_12_vsDetaVsDphi_shft->SetBinError(728,0.0001144505);
   r2_12_vsDetaVsDphi_shft->SetBinError(729,0.0001259608);
   r2_12_vsDetaVsDphi_shft->SetBinError(730,0.0001418408);
   r2_12_vsDetaVsDphi_shft->SetBinError(731,0.0001664613);
   r2_12_vsDetaVsDphi_shft->SetBinError(732,0.0002121534);
   r2_12_vsDetaVsDphi_shft->SetBinError(733,0.0003651411);
   r2_12_vsDetaVsDphi_shft->SetBinError(736,0.0003659093);
   r2_12_vsDetaVsDphi_shft->SetBinError(737,0.000212254);
   r2_12_vsDetaVsDphi_shft->SetBinError(738,0.0001665642);
   r2_12_vsDetaVsDphi_shft->SetBinError(739,0.00014193);
   r2_12_vsDetaVsDphi_shft->SetBinError(740,0.0001260538);
   r2_12_vsDetaVsDphi_shft->SetBinError(741,0.0001145409);
   r2_12_vsDetaVsDphi_shft->SetBinError(742,0.0001234989);
   r2_12_vsDetaVsDphi_shft->SetBinError(743,0.0001145409);
   r2_12_vsDetaVsDphi_shft->SetBinError(744,0.0001260538);
   r2_12_vsDetaVsDphi_shft->SetBinError(745,0.00014193);
   r2_12_vsDetaVsDphi_shft->SetBinError(746,0.0001665642);
   r2_12_vsDetaVsDphi_shft->SetBinError(747,0.000212254);
   r2_12_vsDetaVsDphi_shft->SetBinError(748,0.0003659093);
   r2_12_vsDetaVsDphi_shft->SetBinError(751,0.0003665748);
   r2_12_vsDetaVsDphi_shft->SetBinError(752,0.0002124856);
   r2_12_vsDetaVsDphi_shft->SetBinError(753,0.0001667128);
   r2_12_vsDetaVsDphi_shft->SetBinError(754,0.000142041);
   r2_12_vsDetaVsDphi_shft->SetBinError(755,0.0001261152);
   r2_12_vsDetaVsDphi_shft->SetBinError(756,0.0001146071);
   r2_12_vsDetaVsDphi_shft->SetBinError(757,0.0001235702);
   r2_12_vsDetaVsDphi_shft->SetBinError(758,0.0001146071);
   r2_12_vsDetaVsDphi_shft->SetBinError(759,0.0001261152);
   r2_12_vsDetaVsDphi_shft->SetBinError(760,0.000142041);
   r2_12_vsDetaVsDphi_shft->SetBinError(761,0.0001667128);
   r2_12_vsDetaVsDphi_shft->SetBinError(762,0.0002124856);
   r2_12_vsDetaVsDphi_shft->SetBinError(763,0.0003665748);
   r2_12_vsDetaVsDphi_shft->SetBinError(766,0.0003665368);
   r2_12_vsDetaVsDphi_shft->SetBinError(767,0.0002125702);
   r2_12_vsDetaVsDphi_shft->SetBinError(768,0.0001667701);
   r2_12_vsDetaVsDphi_shft->SetBinError(769,0.000142114);
   r2_12_vsDetaVsDphi_shft->SetBinError(770,0.0001261593);
   r2_12_vsDetaVsDphi_shft->SetBinError(771,0.000114658);
   r2_12_vsDetaVsDphi_shft->SetBinError(772,0.0001236428);
   r2_12_vsDetaVsDphi_shft->SetBinError(773,0.000114658);
   r2_12_vsDetaVsDphi_shft->SetBinError(774,0.0001261593);
   r2_12_vsDetaVsDphi_shft->SetBinError(775,0.000142114);
   r2_12_vsDetaVsDphi_shft->SetBinError(776,0.0001667701);
   r2_12_vsDetaVsDphi_shft->SetBinError(777,0.0002125702);
   r2_12_vsDetaVsDphi_shft->SetBinError(778,0.0003665368);
   r2_12_vsDetaVsDphi_shft->SetBinError(781,0.0003666575);
   r2_12_vsDetaVsDphi_shft->SetBinError(782,0.0002127583);
   r2_12_vsDetaVsDphi_shft->SetBinError(783,0.0001668883);
   r2_12_vsDetaVsDphi_shft->SetBinError(784,0.0001422176);
   r2_12_vsDetaVsDphi_shft->SetBinError(785,0.0001262377);
   r2_12_vsDetaVsDphi_shft->SetBinError(786,0.0001147048);
   r2_12_vsDetaVsDphi_shft->SetBinError(787,0.000123705);
   r2_12_vsDetaVsDphi_shft->SetBinError(788,0.0001147048);
   r2_12_vsDetaVsDphi_shft->SetBinError(789,0.0001262377);
   r2_12_vsDetaVsDphi_shft->SetBinError(790,0.0001422176);
   r2_12_vsDetaVsDphi_shft->SetBinError(791,0.0001668883);
   r2_12_vsDetaVsDphi_shft->SetBinError(792,0.0002127583);
   r2_12_vsDetaVsDphi_shft->SetBinError(793,0.0003666575);
   r2_12_vsDetaVsDphi_shft->SetBinError(796,0.0003667737);
   r2_12_vsDetaVsDphi_shft->SetBinError(797,0.0002128521);
   r2_12_vsDetaVsDphi_shft->SetBinError(798,0.0001669592);
   r2_12_vsDetaVsDphi_shft->SetBinError(799,0.000142246);
   r2_12_vsDetaVsDphi_shft->SetBinError(800,0.0001262948);
   r2_12_vsDetaVsDphi_shft->SetBinError(801,0.0001147458);
   r2_12_vsDetaVsDphi_shft->SetBinError(802,0.0001237313);
   r2_12_vsDetaVsDphi_shft->SetBinError(803,0.0001147458);
   r2_12_vsDetaVsDphi_shft->SetBinError(804,0.0001262948);
   r2_12_vsDetaVsDphi_shft->SetBinError(805,0.000142246);
   r2_12_vsDetaVsDphi_shft->SetBinError(806,0.0001669592);
   r2_12_vsDetaVsDphi_shft->SetBinError(807,0.0002128521);
   r2_12_vsDetaVsDphi_shft->SetBinError(808,0.0003667737);
   r2_12_vsDetaVsDphi_shft->SetBinError(811,0.0003668407);
   r2_12_vsDetaVsDphi_shft->SetBinError(812,0.0002129772);
   r2_12_vsDetaVsDphi_shft->SetBinError(813,0.0001670287);
   r2_12_vsDetaVsDphi_shft->SetBinError(814,0.0001422789);
   r2_12_vsDetaVsDphi_shft->SetBinError(815,0.0001263111);
   r2_12_vsDetaVsDphi_shft->SetBinError(816,0.0001147793);
   r2_12_vsDetaVsDphi_shft->SetBinError(817,0.0001237917);
   r2_12_vsDetaVsDphi_shft->SetBinError(818,0.0001147793);
   r2_12_vsDetaVsDphi_shft->SetBinError(819,0.0001263111);
   r2_12_vsDetaVsDphi_shft->SetBinError(820,0.0001422789);
   r2_12_vsDetaVsDphi_shft->SetBinError(821,0.0001670287);
   r2_12_vsDetaVsDphi_shft->SetBinError(822,0.0002129772);
   r2_12_vsDetaVsDphi_shft->SetBinError(823,0.0003668407);
   r2_12_vsDetaVsDphi_shft->SetBinError(826,0.0003671528);
   r2_12_vsDetaVsDphi_shft->SetBinError(827,0.0002129075);
   r2_12_vsDetaVsDphi_shft->SetBinError(828,0.0001670089);
   r2_12_vsDetaVsDphi_shft->SetBinError(829,0.0001423305);
   r2_12_vsDetaVsDphi_shft->SetBinError(830,0.0001263576);
   r2_12_vsDetaVsDphi_shft->SetBinError(831,0.0001148073);
   r2_12_vsDetaVsDphi_shft->SetBinError(832,0.0001237768);
   r2_12_vsDetaVsDphi_shft->SetBinError(833,0.0001148073);
   r2_12_vsDetaVsDphi_shft->SetBinError(834,0.0001263576);
   r2_12_vsDetaVsDphi_shft->SetBinError(835,0.0001423305);
   r2_12_vsDetaVsDphi_shft->SetBinError(836,0.0001670089);
   r2_12_vsDetaVsDphi_shft->SetBinError(837,0.0002129075);
   r2_12_vsDetaVsDphi_shft->SetBinError(838,0.0003671528);
   r2_12_vsDetaVsDphi_shft->SetBinError(841,0.0005186815);
   r2_12_vsDetaVsDphi_shft->SetBinError(842,0.0003013256);
   r2_12_vsDetaVsDphi_shft->SetBinError(843,0.0002363013);
   r2_12_vsDetaVsDphi_shft->SetBinError(844,0.0002012825);
   r2_12_vsDetaVsDphi_shft->SetBinError(845,0.0001787422);
   r2_12_vsDetaVsDphi_shft->SetBinError(846,0.0001623819);
   r2_12_vsDetaVsDphi_shft->SetBinError(847,0.0001751313);
   r2_12_vsDetaVsDphi_shft->SetBinError(848,0.0001623819);
   r2_12_vsDetaVsDphi_shft->SetBinError(849,0.0001787422);
   r2_12_vsDetaVsDphi_shft->SetBinError(850,0.0002012825);
   r2_12_vsDetaVsDphi_shft->SetBinError(851,0.0002363013);
   r2_12_vsDetaVsDphi_shft->SetBinError(852,0.0003013256);
   r2_12_vsDetaVsDphi_shft->SetBinError(853,0.0005186815);
   r2_12_vsDetaVsDphi_shft->SetBinError(856,0.0003671528);
   r2_12_vsDetaVsDphi_shft->SetBinError(857,0.0002129075);
   r2_12_vsDetaVsDphi_shft->SetBinError(858,0.0001670089);
   r2_12_vsDetaVsDphi_shft->SetBinError(859,0.0001423305);
   r2_12_vsDetaVsDphi_shft->SetBinError(860,0.0001263576);
   r2_12_vsDetaVsDphi_shft->SetBinError(861,0.0001148073);
   r2_12_vsDetaVsDphi_shft->SetBinError(862,0.0001237768);
   r2_12_vsDetaVsDphi_shft->SetBinError(863,0.0001148073);
   r2_12_vsDetaVsDphi_shft->SetBinError(864,0.0001263576);
   r2_12_vsDetaVsDphi_shft->SetBinError(865,0.0001423305);
   r2_12_vsDetaVsDphi_shft->SetBinError(866,0.0001670089);
   r2_12_vsDetaVsDphi_shft->SetBinError(867,0.0002129075);
   r2_12_vsDetaVsDphi_shft->SetBinError(868,0.0003671528);
   r2_12_vsDetaVsDphi_shft->SetBinError(871,0.0003668407);
   r2_12_vsDetaVsDphi_shft->SetBinError(872,0.0002129772);
   r2_12_vsDetaVsDphi_shft->SetBinError(873,0.0001670287);
   r2_12_vsDetaVsDphi_shft->SetBinError(874,0.0001422789);
   r2_12_vsDetaVsDphi_shft->SetBinError(875,0.0001263111);
   r2_12_vsDetaVsDphi_shft->SetBinError(876,0.0001147793);
   r2_12_vsDetaVsDphi_shft->SetBinError(877,0.0001237917);
   r2_12_vsDetaVsDphi_shft->SetBinError(878,0.0001147793);
   r2_12_vsDetaVsDphi_shft->SetBinError(879,0.0001263111);
   r2_12_vsDetaVsDphi_shft->SetBinError(880,0.0001422789);
   r2_12_vsDetaVsDphi_shft->SetBinError(881,0.0001670287);
   r2_12_vsDetaVsDphi_shft->SetBinError(882,0.0002129772);
   r2_12_vsDetaVsDphi_shft->SetBinError(883,0.0003668407);
   r2_12_vsDetaVsDphi_shft->SetBinError(886,0.0003667737);
   r2_12_vsDetaVsDphi_shft->SetBinError(887,0.0002128521);
   r2_12_vsDetaVsDphi_shft->SetBinError(888,0.0001669592);
   r2_12_vsDetaVsDphi_shft->SetBinError(889,0.000142246);
   r2_12_vsDetaVsDphi_shft->SetBinError(890,0.0001262948);
   r2_12_vsDetaVsDphi_shft->SetBinError(891,0.0001147458);
   r2_12_vsDetaVsDphi_shft->SetBinError(892,0.0001237313);
   r2_12_vsDetaVsDphi_shft->SetBinError(893,0.0001147458);
   r2_12_vsDetaVsDphi_shft->SetBinError(894,0.0001262948);
   r2_12_vsDetaVsDphi_shft->SetBinError(895,0.000142246);
   r2_12_vsDetaVsDphi_shft->SetBinError(896,0.0001669592);
   r2_12_vsDetaVsDphi_shft->SetBinError(897,0.0002128521);
   r2_12_vsDetaVsDphi_shft->SetBinError(898,0.0003667737);
   r2_12_vsDetaVsDphi_shft->SetBinError(901,0.0003666575);
   r2_12_vsDetaVsDphi_shft->SetBinError(902,0.0002127583);
   r2_12_vsDetaVsDphi_shft->SetBinError(903,0.0001668883);
   r2_12_vsDetaVsDphi_shft->SetBinError(904,0.0001422176);
   r2_12_vsDetaVsDphi_shft->SetBinError(905,0.0001262377);
   r2_12_vsDetaVsDphi_shft->SetBinError(906,0.0001147048);
   r2_12_vsDetaVsDphi_shft->SetBinError(907,0.000123705);
   r2_12_vsDetaVsDphi_shft->SetBinError(908,0.0001147048);
   r2_12_vsDetaVsDphi_shft->SetBinError(909,0.0001262377);
   r2_12_vsDetaVsDphi_shft->SetBinError(910,0.0001422176);
   r2_12_vsDetaVsDphi_shft->SetBinError(911,0.0001668883);
   r2_12_vsDetaVsDphi_shft->SetBinError(912,0.0002127583);
   r2_12_vsDetaVsDphi_shft->SetBinError(913,0.0003666575);
   r2_12_vsDetaVsDphi_shft->SetBinError(916,0.0003665368);
   r2_12_vsDetaVsDphi_shft->SetBinError(917,0.0002125702);
   r2_12_vsDetaVsDphi_shft->SetBinError(918,0.0001667701);
   r2_12_vsDetaVsDphi_shft->SetBinError(919,0.000142114);
   r2_12_vsDetaVsDphi_shft->SetBinError(920,0.0001261593);
   r2_12_vsDetaVsDphi_shft->SetBinError(921,0.000114658);
   r2_12_vsDetaVsDphi_shft->SetBinError(922,0.0001236428);
   r2_12_vsDetaVsDphi_shft->SetBinError(923,0.000114658);
   r2_12_vsDetaVsDphi_shft->SetBinError(924,0.0001261593);
   r2_12_vsDetaVsDphi_shft->SetBinError(925,0.000142114);
   r2_12_vsDetaVsDphi_shft->SetBinError(926,0.0001667701);
   r2_12_vsDetaVsDphi_shft->SetBinError(927,0.0002125702);
   r2_12_vsDetaVsDphi_shft->SetBinError(928,0.0003665368);
   r2_12_vsDetaVsDphi_shft->SetBinError(931,0.0003665748);
   r2_12_vsDetaVsDphi_shft->SetBinError(932,0.0002124856);
   r2_12_vsDetaVsDphi_shft->SetBinError(933,0.0001667128);
   r2_12_vsDetaVsDphi_shft->SetBinError(934,0.000142041);
   r2_12_vsDetaVsDphi_shft->SetBinError(935,0.0001261152);
   r2_12_vsDetaVsDphi_shft->SetBinError(936,0.0001146071);
   r2_12_vsDetaVsDphi_shft->SetBinError(937,0.0001235702);
   r2_12_vsDetaVsDphi_shft->SetBinError(938,0.0001146071);
   r2_12_vsDetaVsDphi_shft->SetBinError(939,0.0001261152);
   r2_12_vsDetaVsDphi_shft->SetBinError(940,0.000142041);
   r2_12_vsDetaVsDphi_shft->SetBinError(941,0.0001667128);
   r2_12_vsDetaVsDphi_shft->SetBinError(942,0.0002124856);
   r2_12_vsDetaVsDphi_shft->SetBinError(943,0.0003665748);
   r2_12_vsDetaVsDphi_shft->SetBinError(946,0.0003659093);
   r2_12_vsDetaVsDphi_shft->SetBinError(947,0.000212254);
   r2_12_vsDetaVsDphi_shft->SetBinError(948,0.0001665642);
   r2_12_vsDetaVsDphi_shft->SetBinError(949,0.00014193);
   r2_12_vsDetaVsDphi_shft->SetBinError(950,0.0001260538);
   r2_12_vsDetaVsDphi_shft->SetBinError(951,0.0001145409);
   r2_12_vsDetaVsDphi_shft->SetBinError(952,0.0001234989);
   r2_12_vsDetaVsDphi_shft->SetBinError(953,0.0001145409);
   r2_12_vsDetaVsDphi_shft->SetBinError(954,0.0001260538);
   r2_12_vsDetaVsDphi_shft->SetBinError(955,0.00014193);
   r2_12_vsDetaVsDphi_shft->SetBinError(956,0.0001665642);
   r2_12_vsDetaVsDphi_shft->SetBinError(957,0.000212254);
   r2_12_vsDetaVsDphi_shft->SetBinError(958,0.0003659093);
   r2_12_vsDetaVsDphi_shft->SetBinError(961,0.0003651411);
   r2_12_vsDetaVsDphi_shft->SetBinError(962,0.0002121534);
   r2_12_vsDetaVsDphi_shft->SetBinError(963,0.0001664613);
   r2_12_vsDetaVsDphi_shft->SetBinError(964,0.0001418408);
   r2_12_vsDetaVsDphi_shft->SetBinError(965,0.0001259608);
   r2_12_vsDetaVsDphi_shft->SetBinError(966,0.0001144505);
   r2_12_vsDetaVsDphi_shft->SetBinError(967,0.0001234649);
   r2_12_vsDetaVsDphi_shft->SetBinError(968,0.0001144505);
   r2_12_vsDetaVsDphi_shft->SetBinError(969,0.0001259608);
   r2_12_vsDetaVsDphi_shft->SetBinError(970,0.0001418408);
   r2_12_vsDetaVsDphi_shft->SetBinError(971,0.0001664613);
   r2_12_vsDetaVsDphi_shft->SetBinError(972,0.0002121534);
   r2_12_vsDetaVsDphi_shft->SetBinError(973,0.0003651411);
   r2_12_vsDetaVsDphi_shft->SetBinError(976,0.0003652355);
   r2_12_vsDetaVsDphi_shft->SetBinError(977,0.000211996);
   r2_12_vsDetaVsDphi_shft->SetBinError(978,0.0001663833);
   r2_12_vsDetaVsDphi_shft->SetBinError(979,0.0001417004);
   r2_12_vsDetaVsDphi_shft->SetBinError(980,0.0001258593);
   r2_12_vsDetaVsDphi_shft->SetBinError(981,0.0001143891);
   r2_12_vsDetaVsDphi_shft->SetBinError(982,0.0001233723);
   r2_12_vsDetaVsDphi_shft->SetBinError(983,0.0001143891);
   r2_12_vsDetaVsDphi_shft->SetBinError(984,0.0001258593);
   r2_12_vsDetaVsDphi_shft->SetBinError(985,0.0001417004);
   r2_12_vsDetaVsDphi_shft->SetBinError(986,0.0001663833);
   r2_12_vsDetaVsDphi_shft->SetBinError(987,0.000211996);
   r2_12_vsDetaVsDphi_shft->SetBinError(988,0.0003652355);
   r2_12_vsDetaVsDphi_shft->SetBinError(991,0.000365076);
   r2_12_vsDetaVsDphi_shft->SetBinError(992,0.0002117465);
   r2_12_vsDetaVsDphi_shft->SetBinError(993,0.0001661966);
   r2_12_vsDetaVsDphi_shft->SetBinError(994,0.0001416184);
   r2_12_vsDetaVsDphi_shft->SetBinError(995,0.000125785);
   r2_12_vsDetaVsDphi_shft->SetBinError(996,0.000114344);
   r2_12_vsDetaVsDphi_shft->SetBinError(997,0.0001233025);
   r2_12_vsDetaVsDphi_shft->SetBinError(998,0.000114344);
   r2_12_vsDetaVsDphi_shft->SetBinError(999,0.000125785);
   r2_12_vsDetaVsDphi_shft->SetBinError(1000,0.0001416184);
   r2_12_vsDetaVsDphi_shft->SetBinError(1001,0.0001661966);
   r2_12_vsDetaVsDphi_shft->SetBinError(1002,0.0002117465);
   r2_12_vsDetaVsDphi_shft->SetBinError(1003,0.000365076);
   r2_12_vsDetaVsDphi_shft->SetBinError(1006,0.0003643282);
   r2_12_vsDetaVsDphi_shft->SetBinError(1007,0.0002116681);
   r2_12_vsDetaVsDphi_shft->SetBinError(1008,0.0001660369);
   r2_12_vsDetaVsDphi_shft->SetBinError(1009,0.0001415221);
   r2_12_vsDetaVsDphi_shft->SetBinError(1010,0.0001257036);
   r2_12_vsDetaVsDphi_shft->SetBinError(1011,0.0001142795);
   r2_12_vsDetaVsDphi_shft->SetBinError(1012,0.0001232482);
   r2_12_vsDetaVsDphi_shft->SetBinError(1013,0.0001142795);
   r2_12_vsDetaVsDphi_shft->SetBinError(1014,0.0001257036);
   r2_12_vsDetaVsDphi_shft->SetBinError(1015,0.0001415221);
   r2_12_vsDetaVsDphi_shft->SetBinError(1016,0.0001660369);
   r2_12_vsDetaVsDphi_shft->SetBinError(1017,0.0002116681);
   r2_12_vsDetaVsDphi_shft->SetBinError(1018,0.0003643282);
   r2_12_vsDetaVsDphi_shft->SetBinError(1021,0.0003641024);
   r2_12_vsDetaVsDphi_shft->SetBinError(1022,0.0002113902);
   r2_12_vsDetaVsDphi_shft->SetBinError(1023,0.0001659326);
   r2_12_vsDetaVsDphi_shft->SetBinError(1024,0.0001414611);
   r2_12_vsDetaVsDphi_shft->SetBinError(1025,0.0001256471);
   r2_12_vsDetaVsDphi_shft->SetBinError(1026,0.0001142293);
   r2_12_vsDetaVsDphi_shft->SetBinError(1027,0.0001231897);
   r2_12_vsDetaVsDphi_shft->SetBinError(1028,0.0001142293);
   r2_12_vsDetaVsDphi_shft->SetBinError(1029,0.0001256471);
   r2_12_vsDetaVsDphi_shft->SetBinError(1030,0.0001414611);
   r2_12_vsDetaVsDphi_shft->SetBinError(1031,0.0001659326);
   r2_12_vsDetaVsDphi_shft->SetBinError(1032,0.0002113902);
   r2_12_vsDetaVsDphi_shft->SetBinError(1033,0.0003641024);
   r2_12_vsDetaVsDphi_shft->SetBinError(1036,0.0003637013);
   r2_12_vsDetaVsDphi_shft->SetBinError(1037,0.0002111968);
   r2_12_vsDetaVsDphi_shft->SetBinError(1038,0.0001658059);
   r2_12_vsDetaVsDphi_shft->SetBinError(1039,0.000141336);
   r2_12_vsDetaVsDphi_shft->SetBinError(1040,0.0001255982);
   r2_12_vsDetaVsDphi_shft->SetBinError(1041,0.0001141946);
   r2_12_vsDetaVsDphi_shft->SetBinError(1042,0.0001231534);
   r2_12_vsDetaVsDphi_shft->SetBinError(1043,0.0001141946);
   r2_12_vsDetaVsDphi_shft->SetBinError(1044,0.0001255982);
   r2_12_vsDetaVsDphi_shft->SetBinError(1045,0.000141336);
   r2_12_vsDetaVsDphi_shft->SetBinError(1046,0.0001658059);
   r2_12_vsDetaVsDphi_shft->SetBinError(1047,0.0002111968);
   r2_12_vsDetaVsDphi_shft->SetBinError(1048,0.0003637013);
   r2_12_vsDetaVsDphi_shft->SetBinError(1051,0.000363523);
   r2_12_vsDetaVsDphi_shft->SetBinError(1052,0.0002111072);
   r2_12_vsDetaVsDphi_shft->SetBinError(1053,0.0001656887);
   r2_12_vsDetaVsDphi_shft->SetBinError(1054,0.0001412988);
   r2_12_vsDetaVsDphi_shft->SetBinError(1055,0.0001255236);
   r2_12_vsDetaVsDphi_shft->SetBinError(1056,0.0001141667);
   r2_12_vsDetaVsDphi_shft->SetBinError(1057,0.0001231784);
   r2_12_vsDetaVsDphi_shft->SetBinError(1058,0.0001141667);
   r2_12_vsDetaVsDphi_shft->SetBinError(1059,0.0001255236);
   r2_12_vsDetaVsDphi_shft->SetBinError(1060,0.0001412988);
   r2_12_vsDetaVsDphi_shft->SetBinError(1061,0.0001656887);
   r2_12_vsDetaVsDphi_shft->SetBinError(1062,0.0002111072);
   r2_12_vsDetaVsDphi_shft->SetBinError(1063,0.000363523);
   r2_12_vsDetaVsDphi_shft->SetBinError(1066,0.0003634598);
   r2_12_vsDetaVsDphi_shft->SetBinError(1067,0.0002109117);
   r2_12_vsDetaVsDphi_shft->SetBinError(1068,0.0001655967);
   r2_12_vsDetaVsDphi_shft->SetBinError(1069,0.000141214);
   r2_12_vsDetaVsDphi_shft->SetBinError(1070,0.0001255597);
   r2_12_vsDetaVsDphi_shft->SetBinError(1071,0.0001141936);
   r2_12_vsDetaVsDphi_shft->SetBinError(1072,0.0001232157);
   r2_12_vsDetaVsDphi_shft->SetBinError(1073,0.0001141936);
   r2_12_vsDetaVsDphi_shft->SetBinError(1074,0.0001255597);
   r2_12_vsDetaVsDphi_shft->SetBinError(1075,0.000141214);
   r2_12_vsDetaVsDphi_shft->SetBinError(1076,0.0001655967);
   r2_12_vsDetaVsDphi_shft->SetBinError(1077,0.0002109117);
   r2_12_vsDetaVsDphi_shft->SetBinError(1078,0.0003634598);
   r2_12_vsDetaVsDphi_shft->SetBinError(1081,0.0003631535);
   r2_12_vsDetaVsDphi_shft->SetBinError(1082,0.0002108937);
   r2_12_vsDetaVsDphi_shft->SetBinError(1083,0.0001655391);
   r2_12_vsDetaVsDphi_shft->SetBinError(1084,0.0001411889);
   r2_12_vsDetaVsDphi_shft->SetBinError(1085,0.0001255431);
   r2_12_vsDetaVsDphi_shft->SetBinError(1086,0.0001142256);
   r2_12_vsDetaVsDphi_shft->SetBinError(1087,0.0001232494);
   r2_12_vsDetaVsDphi_shft->SetBinError(1088,0.0001142256);
   r2_12_vsDetaVsDphi_shft->SetBinError(1089,0.0001255431);
   r2_12_vsDetaVsDphi_shft->SetBinError(1090,0.0001411889);
   r2_12_vsDetaVsDphi_shft->SetBinError(1091,0.0001655391);
   r2_12_vsDetaVsDphi_shft->SetBinError(1092,0.0002108937);
   r2_12_vsDetaVsDphi_shft->SetBinError(1093,0.0003631535);
   r2_12_vsDetaVsDphi_shft->SetEntries(2817);

   ci = TColor::GetColor("#000099");
   r2_12_vsDetaVsDphi_shft->SetLineColor(ci);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitle("#Delta#eta");
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetRange(2,12);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelOffset(0.007);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitle("#Delta#varphi (rad)");
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetRange(1,72);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelOffset(0.008);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitle("#it{R}_{2}(US)");
   r2_12_vsDetaVsDphi_shft->GetZaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelOffset(0.0005);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleOffset(1.4);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->Draw("SURF3FB");
      tex = new TLatex(-0.5,0.93," ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.9,0.8,"(c) 20-40%");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   R2_DETADPHI_pPb_US_2->Modified();
   R2_DETADPHI_pPb_US->cd();
  
// ------------>Primitives in pad: R2_DETADPHI_pPb_US_3
   R2_DETADPHI_pPb_US_3 = new TPad("R2_DETADPHI_pPb_US_3", "R2_DETADPHI_pPb_US_3",0,0,1,0.3333333);
   R2_DETADPHI_pPb_US_3->Draw();
   R2_DETADPHI_pPb_US_3->cd();
   R2_DETADPHI_pPb_US_3->Range(0,0,1,1);
   R2_DETADPHI_pPb_US_3->SetFillColor(0);
   R2_DETADPHI_pPb_US_3->SetBorderMode(0);
   R2_DETADPHI_pPb_US_3->SetBorderSize(0);
   R2_DETADPHI_pPb_US_3->SetTheta(21);
   R2_DETADPHI_pPb_US_3->SetPhi(292);
   R2_DETADPHI_pPb_US_3->SetLeftMargin(0.248);
   R2_DETADPHI_pPb_US_3->SetRightMargin(0.01);
   R2_DETADPHI_pPb_US_3->SetTopMargin(0.13);
   R2_DETADPHI_pPb_US_3->SetBottomMargin(0.15);
   R2_DETADPHI_pPb_US_3->SetFrameBorderMode(0);
   
   TH2F *r2_12_vsDetaVsDphi_shft = new TH2F("r2_12_vsDetaVsDphi_shft","r2_12_vsDetaVsDphi_shft",13,-2,2,72,-1.61443,4.668756);
   r2_12_vsDetaVsDphi_shft->SetBinContent(16,0.4475068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(17,0.4587003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(18,0.4713641);
   r2_12_vsDetaVsDphi_shft->SetBinContent(19,0.507643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(20,0.5723779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(21,0.6203415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(22,0.6449173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(23,0.6203415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(24,0.5723779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(25,0.507643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(26,0.4713641);
   r2_12_vsDetaVsDphi_shft->SetBinContent(27,0.4587003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(28,0.4475068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(31,0.452521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(32,0.4571453);
   r2_12_vsDetaVsDphi_shft->SetBinContent(33,0.4701674);
   r2_12_vsDetaVsDphi_shft->SetBinContent(34,0.5080265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(35,0.5764312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(36,0.6260826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(37,0.6505209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(38,0.6260826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(39,0.5764312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(40,0.5080265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(41,0.4701674);
   r2_12_vsDetaVsDphi_shft->SetBinContent(42,0.4571453);
   r2_12_vsDetaVsDphi_shft->SetBinContent(43,0.452521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(46,0.444576);
   r2_12_vsDetaVsDphi_shft->SetBinContent(47,0.4551204);
   r2_12_vsDetaVsDphi_shft->SetBinContent(48,0.4719414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(49,0.511035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(50,0.5794892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(51,0.6319802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(52,0.6576378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(53,0.6319802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(54,0.5794892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(55,0.511035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(56,0.4719414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(57,0.4551204);
   r2_12_vsDetaVsDphi_shft->SetBinContent(58,0.444576);
   r2_12_vsDetaVsDphi_shft->SetBinContent(61,0.4444841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(62,0.4540162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(63,0.4701907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(64,0.5121055);
   r2_12_vsDetaVsDphi_shft->SetBinContent(65,0.586175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(66,0.639365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(67,0.6663404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(68,0.639365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(69,0.586175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(70,0.5121055);
   r2_12_vsDetaVsDphi_shft->SetBinContent(71,0.4701907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(72,0.4540162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(73,0.4444841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(76,0.441307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(77,0.4508242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(78,0.4714239);
   r2_12_vsDetaVsDphi_shft->SetBinContent(79,0.5153241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(80,0.5914806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(81,0.6495871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(82,0.6787402);
   r2_12_vsDetaVsDphi_shft->SetBinContent(83,0.6495871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(84,0.5914806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(85,0.5153241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(86,0.4714239);
   r2_12_vsDetaVsDphi_shft->SetBinContent(87,0.4508242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(88,0.441307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(91,0.4407814);
   r2_12_vsDetaVsDphi_shft->SetBinContent(92,0.4524287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(93,0.4714035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(94,0.5204309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(95,0.6001901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(96,0.6618109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(97,0.6910601);
   r2_12_vsDetaVsDphi_shft->SetBinContent(98,0.6618109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(99,0.6001901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(100,0.5204309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(101,0.4714035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(102,0.4524287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(103,0.4407814);
   r2_12_vsDetaVsDphi_shft->SetBinContent(106,0.438304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(107,0.4528071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(108,0.4721683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(109,0.5232099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(110,0.6098878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(111,0.6759961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(112,0.7087903);
   r2_12_vsDetaVsDphi_shft->SetBinContent(113,0.6759961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(114,0.6098878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(115,0.5232099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(116,0.4721683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(117,0.4528071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(118,0.438304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(121,0.4392476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(122,0.4531308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(123,0.475056);
   r2_12_vsDetaVsDphi_shft->SetBinContent(124,0.5299659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(125,0.6191582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(126,0.6916404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(127,0.7271683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(128,0.6916404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(129,0.6191582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(130,0.5299659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(131,0.475056);
   r2_12_vsDetaVsDphi_shft->SetBinContent(132,0.4531308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(133,0.4392476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(136,0.4406359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(137,0.4525735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(138,0.4767494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(139,0.5348929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(140,0.6314106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(141,0.7088671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(142,0.7450266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(143,0.7088671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(144,0.6314106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(145,0.5348929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(146,0.4767494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(147,0.4525735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(148,0.4406359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(151,0.4360366);
   r2_12_vsDetaVsDphi_shft->SetBinContent(152,0.4534484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(153,0.4777438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(154,0.5430815);
   r2_12_vsDetaVsDphi_shft->SetBinContent(155,0.6444085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(156,0.7280826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(157,0.7670686);
   r2_12_vsDetaVsDphi_shft->SetBinContent(158,0.7280826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(159,0.6444085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(160,0.5430815);
   r2_12_vsDetaVsDphi_shft->SetBinContent(161,0.4777438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(162,0.4534484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(163,0.4360366);
   r2_12_vsDetaVsDphi_shft->SetBinContent(166,0.4335919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(167,0.4540883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(168,0.4839173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(169,0.5478659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(170,0.6587212);
   r2_12_vsDetaVsDphi_shft->SetBinContent(171,0.7477853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(172,0.7921107);
   r2_12_vsDetaVsDphi_shft->SetBinContent(173,0.7477853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(174,0.6587212);
   r2_12_vsDetaVsDphi_shft->SetBinContent(175,0.5478659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(176,0.4839173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(177,0.4540883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(178,0.4335919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(181,0.4360163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(182,0.4542435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(183,0.4864852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(184,0.558762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(185,0.6719498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(186,0.7697389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(187,0.8151052);
   r2_12_vsDetaVsDphi_shft->SetBinContent(188,0.7697389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(189,0.6719498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(190,0.558762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(191,0.4864852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(192,0.4542435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(193,0.4360163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(196,0.4336738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(197,0.4568533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(198,0.4896277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(199,0.5645291);
   r2_12_vsDetaVsDphi_shft->SetBinContent(200,0.6872456);
   r2_12_vsDetaVsDphi_shft->SetBinContent(201,0.7919142);
   r2_12_vsDetaVsDphi_shft->SetBinContent(202,0.8423147);
   r2_12_vsDetaVsDphi_shft->SetBinContent(203,0.7919142);
   r2_12_vsDetaVsDphi_shft->SetBinContent(204,0.6872456);
   r2_12_vsDetaVsDphi_shft->SetBinContent(205,0.5645291);
   r2_12_vsDetaVsDphi_shft->SetBinContent(206,0.4896277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(207,0.4568533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(208,0.4336738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(211,0.4365136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(212,0.4556105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(213,0.4941757);
   r2_12_vsDetaVsDphi_shft->SetBinContent(214,0.5729181);
   r2_12_vsDetaVsDphi_shft->SetBinContent(215,0.7005029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(216,0.8140521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(217,0.8712041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(218,0.8140521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(219,0.7005029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(220,0.5729181);
   r2_12_vsDetaVsDphi_shft->SetBinContent(221,0.4941757);
   r2_12_vsDetaVsDphi_shft->SetBinContent(222,0.4556105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(223,0.4365136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(226,0.4372924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(227,0.4581745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(228,0.4957594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(229,0.5795333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(230,0.7142041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(231,0.8395942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(232,0.8987024);
   r2_12_vsDetaVsDphi_shft->SetBinContent(233,0.8395942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(234,0.7142041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(235,0.5795333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(236,0.4957594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(237,0.4581745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(238,0.4372924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(241,0.4373407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(242,0.459967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(243,0.4981298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(244,0.5861246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(245,0.7266161);
   r2_12_vsDetaVsDphi_shft->SetBinContent(246,0.8596539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(247,0.9225639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(248,0.8596539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(249,0.7266161);
   r2_12_vsDetaVsDphi_shft->SetBinContent(250,0.5861246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(251,0.4981298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(252,0.459967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(253,0.4373407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(256,0.4390152);
   r2_12_vsDetaVsDphi_shft->SetBinContent(257,0.4546196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(258,0.5015137);
   r2_12_vsDetaVsDphi_shft->SetBinContent(259,0.5895705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(260,0.7382492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(261,0.8780494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(262,0.9463744);
   r2_12_vsDetaVsDphi_shft->SetBinContent(263,0.8780494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(264,0.7382492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(265,0.5895705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(266,0.5015137);
   r2_12_vsDetaVsDphi_shft->SetBinContent(267,0.4546196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(268,0.4390152);
   r2_12_vsDetaVsDphi_shft->SetBinContent(271,0.4491049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(272,0.4595754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(273,0.501963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(274,0.595082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(275,0.7447288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(276,0.8925145);
   r2_12_vsDetaVsDphi_shft->SetBinContent(277,0.975816);
   r2_12_vsDetaVsDphi_shft->SetBinContent(278,0.8925145);
   r2_12_vsDetaVsDphi_shft->SetBinContent(279,0.7447288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(280,0.595082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(281,0.501963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(282,0.4595754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(283,0.4491049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(286,0.4366688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(287,0.4602886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(288,0.5047519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(289,0.5960503);
   r2_12_vsDetaVsDphi_shft->SetBinContent(290,0.7519682);
   r2_12_vsDetaVsDphi_shft->SetBinContent(291,0.900531);
   r2_12_vsDetaVsDphi_shft->SetBinContent(292,0.9144315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(293,0.900531);
   r2_12_vsDetaVsDphi_shft->SetBinContent(294,0.7519682);
   r2_12_vsDetaVsDphi_shft->SetBinContent(295,0.5960503);
   r2_12_vsDetaVsDphi_shft->SetBinContent(296,0.5047519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(297,0.4602886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(298,0.4366688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(301,0.4321186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(302,0.4607625);
   r2_12_vsDetaVsDphi_shft->SetBinContent(303,0.5037865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(304,0.597657);
   r2_12_vsDetaVsDphi_shft->SetBinContent(305,0.7536481);
   r2_12_vsDetaVsDphi_shft->SetBinContent(306,0.9051793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(307,0.9144315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(308,0.9051793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(309,0.7536481);
   r2_12_vsDetaVsDphi_shft->SetBinContent(310,0.597657);
   r2_12_vsDetaVsDphi_shft->SetBinContent(311,0.5037865);
   r2_12_vsDetaVsDphi_shft->SetBinContent(312,0.4607625);
   r2_12_vsDetaVsDphi_shft->SetBinContent(313,0.4321186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(316,0.4366688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(317,0.4602886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(318,0.5047519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(319,0.5960503);
   r2_12_vsDetaVsDphi_shft->SetBinContent(320,0.7519682);
   r2_12_vsDetaVsDphi_shft->SetBinContent(321,0.900531);
   r2_12_vsDetaVsDphi_shft->SetBinContent(322,0.9144315);
   r2_12_vsDetaVsDphi_shft->SetBinContent(323,0.900531);
   r2_12_vsDetaVsDphi_shft->SetBinContent(324,0.7519682);
   r2_12_vsDetaVsDphi_shft->SetBinContent(325,0.5960503);
   r2_12_vsDetaVsDphi_shft->SetBinContent(326,0.5047519);
   r2_12_vsDetaVsDphi_shft->SetBinContent(327,0.4602886);
   r2_12_vsDetaVsDphi_shft->SetBinContent(328,0.4366688);
   r2_12_vsDetaVsDphi_shft->SetBinContent(331,0.4491049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(332,0.4595754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(333,0.501963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(334,0.595082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(335,0.7447288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(336,0.8925145);
   r2_12_vsDetaVsDphi_shft->SetBinContent(337,0.975816);
   r2_12_vsDetaVsDphi_shft->SetBinContent(338,0.8925145);
   r2_12_vsDetaVsDphi_shft->SetBinContent(339,0.7447288);
   r2_12_vsDetaVsDphi_shft->SetBinContent(340,0.595082);
   r2_12_vsDetaVsDphi_shft->SetBinContent(341,0.501963);
   r2_12_vsDetaVsDphi_shft->SetBinContent(342,0.4595754);
   r2_12_vsDetaVsDphi_shft->SetBinContent(343,0.4491049);
   r2_12_vsDetaVsDphi_shft->SetBinContent(346,0.4390152);
   r2_12_vsDetaVsDphi_shft->SetBinContent(347,0.4546196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(348,0.5015137);
   r2_12_vsDetaVsDphi_shft->SetBinContent(349,0.5895705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(350,0.7382492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(351,0.8780494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(352,0.9463744);
   r2_12_vsDetaVsDphi_shft->SetBinContent(353,0.8780494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(354,0.7382492);
   r2_12_vsDetaVsDphi_shft->SetBinContent(355,0.5895705);
   r2_12_vsDetaVsDphi_shft->SetBinContent(356,0.5015137);
   r2_12_vsDetaVsDphi_shft->SetBinContent(357,0.4546196);
   r2_12_vsDetaVsDphi_shft->SetBinContent(358,0.4390152);
   r2_12_vsDetaVsDphi_shft->SetBinContent(361,0.4373407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(362,0.459967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(363,0.4981298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(364,0.5861246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(365,0.7266161);
   r2_12_vsDetaVsDphi_shft->SetBinContent(366,0.8596539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(367,0.9225639);
   r2_12_vsDetaVsDphi_shft->SetBinContent(368,0.8596539);
   r2_12_vsDetaVsDphi_shft->SetBinContent(369,0.7266161);
   r2_12_vsDetaVsDphi_shft->SetBinContent(370,0.5861246);
   r2_12_vsDetaVsDphi_shft->SetBinContent(371,0.4981298);
   r2_12_vsDetaVsDphi_shft->SetBinContent(372,0.459967);
   r2_12_vsDetaVsDphi_shft->SetBinContent(373,0.4373407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(376,0.4372924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(377,0.4581745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(378,0.4957594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(379,0.5795333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(380,0.7142041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(381,0.8395942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(382,0.8987024);
   r2_12_vsDetaVsDphi_shft->SetBinContent(383,0.8395942);
   r2_12_vsDetaVsDphi_shft->SetBinContent(384,0.7142041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(385,0.5795333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(386,0.4957594);
   r2_12_vsDetaVsDphi_shft->SetBinContent(387,0.4581745);
   r2_12_vsDetaVsDphi_shft->SetBinContent(388,0.4372924);
   r2_12_vsDetaVsDphi_shft->SetBinContent(391,0.4365136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(392,0.4556105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(393,0.4941757);
   r2_12_vsDetaVsDphi_shft->SetBinContent(394,0.5729181);
   r2_12_vsDetaVsDphi_shft->SetBinContent(395,0.7005029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(396,0.8140521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(397,0.8712041);
   r2_12_vsDetaVsDphi_shft->SetBinContent(398,0.8140521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(399,0.7005029);
   r2_12_vsDetaVsDphi_shft->SetBinContent(400,0.5729181);
   r2_12_vsDetaVsDphi_shft->SetBinContent(401,0.4941757);
   r2_12_vsDetaVsDphi_shft->SetBinContent(402,0.4556105);
   r2_12_vsDetaVsDphi_shft->SetBinContent(403,0.4365136);
   r2_12_vsDetaVsDphi_shft->SetBinContent(406,0.4336738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(407,0.4568533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(408,0.4896277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(409,0.5645291);
   r2_12_vsDetaVsDphi_shft->SetBinContent(410,0.6872456);
   r2_12_vsDetaVsDphi_shft->SetBinContent(411,0.7919142);
   r2_12_vsDetaVsDphi_shft->SetBinContent(412,0.8423147);
   r2_12_vsDetaVsDphi_shft->SetBinContent(413,0.7919142);
   r2_12_vsDetaVsDphi_shft->SetBinContent(414,0.6872456);
   r2_12_vsDetaVsDphi_shft->SetBinContent(415,0.5645291);
   r2_12_vsDetaVsDphi_shft->SetBinContent(416,0.4896277);
   r2_12_vsDetaVsDphi_shft->SetBinContent(417,0.4568533);
   r2_12_vsDetaVsDphi_shft->SetBinContent(418,0.4336738);
   r2_12_vsDetaVsDphi_shft->SetBinContent(421,0.4360163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(422,0.4542435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(423,0.4864852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(424,0.558762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(425,0.6719498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(426,0.7697389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(427,0.8151052);
   r2_12_vsDetaVsDphi_shft->SetBinContent(428,0.7697389);
   r2_12_vsDetaVsDphi_shft->SetBinContent(429,0.6719498);
   r2_12_vsDetaVsDphi_shft->SetBinContent(430,0.558762);
   r2_12_vsDetaVsDphi_shft->SetBinContent(431,0.4864852);
   r2_12_vsDetaVsDphi_shft->SetBinContent(432,0.4542435);
   r2_12_vsDetaVsDphi_shft->SetBinContent(433,0.4360163);
   r2_12_vsDetaVsDphi_shft->SetBinContent(436,0.4335919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(437,0.4540883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(438,0.4839173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(439,0.5478659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(440,0.6587212);
   r2_12_vsDetaVsDphi_shft->SetBinContent(441,0.7477853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(442,0.7921107);
   r2_12_vsDetaVsDphi_shft->SetBinContent(443,0.7477853);
   r2_12_vsDetaVsDphi_shft->SetBinContent(444,0.6587212);
   r2_12_vsDetaVsDphi_shft->SetBinContent(445,0.5478659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(446,0.4839173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(447,0.4540883);
   r2_12_vsDetaVsDphi_shft->SetBinContent(448,0.4335919);
   r2_12_vsDetaVsDphi_shft->SetBinContent(451,0.4360366);
   r2_12_vsDetaVsDphi_shft->SetBinContent(452,0.4534484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(453,0.4777438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(454,0.5430815);
   r2_12_vsDetaVsDphi_shft->SetBinContent(455,0.6444085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(456,0.7280826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(457,0.7670686);
   r2_12_vsDetaVsDphi_shft->SetBinContent(458,0.7280826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(459,0.6444085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(460,0.5430815);
   r2_12_vsDetaVsDphi_shft->SetBinContent(461,0.4777438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(462,0.4534484);
   r2_12_vsDetaVsDphi_shft->SetBinContent(463,0.4360366);
   r2_12_vsDetaVsDphi_shft->SetBinContent(466,0.4406359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(467,0.4525735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(468,0.4767494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(469,0.5348929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(470,0.6314106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(471,0.7088671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(472,0.7450266);
   r2_12_vsDetaVsDphi_shft->SetBinContent(473,0.7088671);
   r2_12_vsDetaVsDphi_shft->SetBinContent(474,0.6314106);
   r2_12_vsDetaVsDphi_shft->SetBinContent(475,0.5348929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(476,0.4767494);
   r2_12_vsDetaVsDphi_shft->SetBinContent(477,0.4525735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(478,0.4406359);
   r2_12_vsDetaVsDphi_shft->SetBinContent(481,0.4392476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(482,0.4531308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(483,0.475056);
   r2_12_vsDetaVsDphi_shft->SetBinContent(484,0.5299659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(485,0.6191582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(486,0.6916404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(487,0.7271683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(488,0.6916404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(489,0.6191582);
   r2_12_vsDetaVsDphi_shft->SetBinContent(490,0.5299659);
   r2_12_vsDetaVsDphi_shft->SetBinContent(491,0.475056);
   r2_12_vsDetaVsDphi_shft->SetBinContent(492,0.4531308);
   r2_12_vsDetaVsDphi_shft->SetBinContent(493,0.4392476);
   r2_12_vsDetaVsDphi_shft->SetBinContent(496,0.438304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(497,0.4528071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(498,0.4721683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(499,0.5232099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(500,0.6098878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(501,0.6759961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(502,0.7087903);
   r2_12_vsDetaVsDphi_shft->SetBinContent(503,0.6759961);
   r2_12_vsDetaVsDphi_shft->SetBinContent(504,0.6098878);
   r2_12_vsDetaVsDphi_shft->SetBinContent(505,0.5232099);
   r2_12_vsDetaVsDphi_shft->SetBinContent(506,0.4721683);
   r2_12_vsDetaVsDphi_shft->SetBinContent(507,0.4528071);
   r2_12_vsDetaVsDphi_shft->SetBinContent(508,0.438304);
   r2_12_vsDetaVsDphi_shft->SetBinContent(511,0.4407814);
   r2_12_vsDetaVsDphi_shft->SetBinContent(512,0.4524287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(513,0.4714035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(514,0.5204309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(515,0.6001901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(516,0.6618109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(517,0.6910601);
   r2_12_vsDetaVsDphi_shft->SetBinContent(518,0.6618109);
   r2_12_vsDetaVsDphi_shft->SetBinContent(519,0.6001901);
   r2_12_vsDetaVsDphi_shft->SetBinContent(520,0.5204309);
   r2_12_vsDetaVsDphi_shft->SetBinContent(521,0.4714035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(522,0.4524287);
   r2_12_vsDetaVsDphi_shft->SetBinContent(523,0.4407814);
   r2_12_vsDetaVsDphi_shft->SetBinContent(526,0.441307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(527,0.4508242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(528,0.4714239);
   r2_12_vsDetaVsDphi_shft->SetBinContent(529,0.5153241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(530,0.5914806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(531,0.6495871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(532,0.6787402);
   r2_12_vsDetaVsDphi_shft->SetBinContent(533,0.6495871);
   r2_12_vsDetaVsDphi_shft->SetBinContent(534,0.5914806);
   r2_12_vsDetaVsDphi_shft->SetBinContent(535,0.5153241);
   r2_12_vsDetaVsDphi_shft->SetBinContent(536,0.4714239);
   r2_12_vsDetaVsDphi_shft->SetBinContent(537,0.4508242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(538,0.441307);
   r2_12_vsDetaVsDphi_shft->SetBinContent(541,0.4444841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(542,0.4540162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(543,0.4701907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(544,0.5121055);
   r2_12_vsDetaVsDphi_shft->SetBinContent(545,0.586175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(546,0.639365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(547,0.6663404);
   r2_12_vsDetaVsDphi_shft->SetBinContent(548,0.639365);
   r2_12_vsDetaVsDphi_shft->SetBinContent(549,0.586175);
   r2_12_vsDetaVsDphi_shft->SetBinContent(550,0.5121055);
   r2_12_vsDetaVsDphi_shft->SetBinContent(551,0.4701907);
   r2_12_vsDetaVsDphi_shft->SetBinContent(552,0.4540162);
   r2_12_vsDetaVsDphi_shft->SetBinContent(553,0.4444841);
   r2_12_vsDetaVsDphi_shft->SetBinContent(556,0.444576);
   r2_12_vsDetaVsDphi_shft->SetBinContent(557,0.4551204);
   r2_12_vsDetaVsDphi_shft->SetBinContent(558,0.4719414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(559,0.511035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(560,0.5794892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(561,0.6319802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(562,0.6576378);
   r2_12_vsDetaVsDphi_shft->SetBinContent(563,0.6319802);
   r2_12_vsDetaVsDphi_shft->SetBinContent(564,0.5794892);
   r2_12_vsDetaVsDphi_shft->SetBinContent(565,0.511035);
   r2_12_vsDetaVsDphi_shft->SetBinContent(566,0.4719414);
   r2_12_vsDetaVsDphi_shft->SetBinContent(567,0.4551204);
   r2_12_vsDetaVsDphi_shft->SetBinContent(568,0.444576);
   r2_12_vsDetaVsDphi_shft->SetBinContent(571,0.452521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(572,0.4571453);
   r2_12_vsDetaVsDphi_shft->SetBinContent(573,0.4701674);
   r2_12_vsDetaVsDphi_shft->SetBinContent(574,0.5080265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(575,0.5764312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(576,0.6260826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(577,0.6505209);
   r2_12_vsDetaVsDphi_shft->SetBinContent(578,0.6260826);
   r2_12_vsDetaVsDphi_shft->SetBinContent(579,0.5764312);
   r2_12_vsDetaVsDphi_shft->SetBinContent(580,0.5080265);
   r2_12_vsDetaVsDphi_shft->SetBinContent(581,0.4701674);
   r2_12_vsDetaVsDphi_shft->SetBinContent(582,0.4571453);
   r2_12_vsDetaVsDphi_shft->SetBinContent(583,0.452521);
   r2_12_vsDetaVsDphi_shft->SetBinContent(586,0.4475068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(587,0.4587003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(588,0.4713641);
   r2_12_vsDetaVsDphi_shft->SetBinContent(589,0.507643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(590,0.5723779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(591,0.6203415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(592,0.6449173);
   r2_12_vsDetaVsDphi_shft->SetBinContent(593,0.6203415);
   r2_12_vsDetaVsDphi_shft->SetBinContent(594,0.5723779);
   r2_12_vsDetaVsDphi_shft->SetBinContent(595,0.507643);
   r2_12_vsDetaVsDphi_shft->SetBinContent(596,0.4713641);
   r2_12_vsDetaVsDphi_shft->SetBinContent(597,0.4587003);
   r2_12_vsDetaVsDphi_shft->SetBinContent(598,0.4475068);
   r2_12_vsDetaVsDphi_shft->SetBinContent(601,0.451363);
   r2_12_vsDetaVsDphi_shft->SetBinContent(602,0.4611063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(603,0.4706736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(604,0.5072443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(605,0.5699139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(606,0.6162047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(607,0.6386541);
   r2_12_vsDetaVsDphi_shft->SetBinContent(608,0.6162047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(609,0.5699139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(610,0.5072443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(611,0.4706736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(612,0.4611063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(613,0.451363);
   r2_12_vsDetaVsDphi_shft->SetBinContent(616,0.4604189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(617,0.4646896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(618,0.4767222);
   r2_12_vsDetaVsDphi_shft->SetBinContent(619,0.5069578);
   r2_12_vsDetaVsDphi_shft->SetBinContent(620,0.5698733);
   r2_12_vsDetaVsDphi_shft->SetBinContent(621,0.6137626);
   r2_12_vsDetaVsDphi_shft->SetBinContent(622,0.6360039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(623,0.6137626);
   r2_12_vsDetaVsDphi_shft->SetBinContent(624,0.5698733);
   r2_12_vsDetaVsDphi_shft->SetBinContent(625,0.5069578);
   r2_12_vsDetaVsDphi_shft->SetBinContent(626,0.4767222);
   r2_12_vsDetaVsDphi_shft->SetBinContent(627,0.4646896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(628,0.4604189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(631,0.4605002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(632,0.4666553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(633,0.4776007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(634,0.5092087);
   r2_12_vsDetaVsDphi_shft->SetBinContent(635,0.568775);
   r2_12_vsDetaVsDphi_shft->SetBinContent(636,0.6123701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(637,0.6332093);
   r2_12_vsDetaVsDphi_shft->SetBinContent(638,0.6123701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(639,0.568775);
   r2_12_vsDetaVsDphi_shft->SetBinContent(640,0.5092087);
   r2_12_vsDetaVsDphi_shft->SetBinContent(641,0.4776007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(642,0.4666553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(643,0.4605002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(646,0.4622009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(647,0.4703523);
   r2_12_vsDetaVsDphi_shft->SetBinContent(648,0.4769645);
   r2_12_vsDetaVsDphi_shft->SetBinContent(649,0.5096207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(650,0.5699242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(651,0.611499);
   r2_12_vsDetaVsDphi_shft->SetBinContent(652,0.6324044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(653,0.611499);
   r2_12_vsDetaVsDphi_shft->SetBinContent(654,0.5699242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(655,0.5096207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(656,0.4769645);
   r2_12_vsDetaVsDphi_shft->SetBinContent(657,0.4703523);
   r2_12_vsDetaVsDphi_shft->SetBinContent(658,0.4622009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(661,0.4666512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(662,0.473285);
   r2_12_vsDetaVsDphi_shft->SetBinContent(663,0.4824321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(664,0.5109132);
   r2_12_vsDetaVsDphi_shft->SetBinContent(665,0.5694448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(666,0.6098026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(667,0.6305038);
   r2_12_vsDetaVsDphi_shft->SetBinContent(668,0.6098026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(669,0.5694448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(670,0.5109132);
   r2_12_vsDetaVsDphi_shft->SetBinContent(671,0.4824321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(672,0.473285);
   r2_12_vsDetaVsDphi_shft->SetBinContent(673,0.4666512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(676,0.4685929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(677,0.4767837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(678,0.4846174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(679,0.5142089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(680,0.5708951);
   r2_12_vsDetaVsDphi_shft->SetBinContent(681,0.6108573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(682,0.6313081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(683,0.6108573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(684,0.5708951);
   r2_12_vsDetaVsDphi_shft->SetBinContent(685,0.5142089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(686,0.4846174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(687,0.4767837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(688,0.4685929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(691,0.4781016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(692,0.4802438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(693,0.4888343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(694,0.5160357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(695,0.5722764);
   r2_12_vsDetaVsDphi_shft->SetBinContent(696,0.6129847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(697,0.6335551);
   r2_12_vsDetaVsDphi_shft->SetBinContent(698,0.6129847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(699,0.5722764);
   r2_12_vsDetaVsDphi_shft->SetBinContent(700,0.5160357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(701,0.4888343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(702,0.4802438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(703,0.4781016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(706,0.4785813);
   r2_12_vsDetaVsDphi_shft->SetBinContent(707,0.48371);
   r2_12_vsDetaVsDphi_shft->SetBinContent(708,0.4921114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(709,0.5184411);
   r2_12_vsDetaVsDphi_shft->SetBinContent(710,0.5750193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(711,0.6132889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(712,0.6337819);
   r2_12_vsDetaVsDphi_shft->SetBinContent(713,0.6132889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(714,0.5750193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(715,0.5184411);
   r2_12_vsDetaVsDphi_shft->SetBinContent(716,0.4921114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(717,0.48371);
   r2_12_vsDetaVsDphi_shft->SetBinContent(718,0.4785813);
   r2_12_vsDetaVsDphi_shft->SetBinContent(721,0.4779973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(722,0.4869947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(723,0.4930598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(724,0.5198549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(725,0.5760386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(726,0.6148313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(727,0.634525);
   r2_12_vsDetaVsDphi_shft->SetBinContent(728,0.6148313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(729,0.5760386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(730,0.5198549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(731,0.4930598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(732,0.4869947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(733,0.4779973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(736,0.4873244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(737,0.4908085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(738,0.4961064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(739,0.5234489);
   r2_12_vsDetaVsDphi_shft->SetBinContent(740,0.5781146);
   r2_12_vsDetaVsDphi_shft->SetBinContent(741,0.617507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(742,0.6368043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(743,0.617507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(744,0.5781146);
   r2_12_vsDetaVsDphi_shft->SetBinContent(745,0.5234489);
   r2_12_vsDetaVsDphi_shft->SetBinContent(746,0.4961064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(747,0.4908085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(748,0.4873244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(751,0.4851797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(752,0.493549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(753,0.4990842);
   r2_12_vsDetaVsDphi_shft->SetBinContent(754,0.5260376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(755,0.5812407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(756,0.6189917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(757,0.6403751);
   r2_12_vsDetaVsDphi_shft->SetBinContent(758,0.6189917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(759,0.5812407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(760,0.5260376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(761,0.4990842);
   r2_12_vsDetaVsDphi_shft->SetBinContent(762,0.493549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(763,0.4851797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(766,0.4903653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(767,0.495197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(768,0.5001758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(769,0.5280464);
   r2_12_vsDetaVsDphi_shft->SetBinContent(770,0.5826333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(771,0.6214473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(772,0.6409793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(773,0.6214473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(774,0.5826333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(775,0.5280464);
   r2_12_vsDetaVsDphi_shft->SetBinContent(776,0.5001758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(777,0.495197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(778,0.4903653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(781,0.4916991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(782,0.4979908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(783,0.5028772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(784,0.531518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(785,0.58419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(786,0.6219735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(787,0.6409898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(788,0.6219735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(789,0.58419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(790,0.531518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(791,0.5028772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(792,0.4979908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(793,0.4916991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(796,0.4935765);
   r2_12_vsDetaVsDphi_shft->SetBinContent(797,0.4996921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(798,0.5067708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(799,0.5315302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(800,0.5858976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(801,0.6233777);
   r2_12_vsDetaVsDphi_shft->SetBinContent(802,0.6442873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(803,0.6233777);
   r2_12_vsDetaVsDphi_shft->SetBinContent(804,0.5858976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(805,0.5315302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(806,0.5067708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(807,0.4996921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(808,0.4935765);
   r2_12_vsDetaVsDphi_shft->SetBinContent(811,0.4901862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(812,0.5020392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(813,0.5060542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(814,0.5325374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(815,0.5860467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(816,0.6249805);
   r2_12_vsDetaVsDphi_shft->SetBinContent(817,0.6433056);
   r2_12_vsDetaVsDphi_shft->SetBinContent(818,0.6249805);
   r2_12_vsDetaVsDphi_shft->SetBinContent(819,0.5860467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(820,0.5325374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(821,0.5060542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(822,0.5020392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(823,0.4901862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(826,0.4988186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(827,0.5003666);
   r2_12_vsDetaVsDphi_shft->SetBinContent(828,0.5077224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(829,0.5333507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(830,0.5866097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(831,0.6256948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(832,0.6448571);
   r2_12_vsDetaVsDphi_shft->SetBinContent(833,0.6256948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(834,0.5866097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(835,0.5333507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(836,0.5077224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(837,0.5003666);
   r2_12_vsDetaVsDphi_shft->SetBinContent(838,0.4988186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(841,0.4933887);
   r2_12_vsDetaVsDphi_shft->SetBinContent(842,0.5016323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(843,0.5092161);
   r2_12_vsDetaVsDphi_shft->SetBinContent(844,0.5339385);
   r2_12_vsDetaVsDphi_shft->SetBinContent(845,0.5880331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(846,0.6249455);
   r2_12_vsDetaVsDphi_shft->SetBinContent(847,0.6452301);
   r2_12_vsDetaVsDphi_shft->SetBinContent(848,0.6249455);
   r2_12_vsDetaVsDphi_shft->SetBinContent(849,0.5880331);
   r2_12_vsDetaVsDphi_shft->SetBinContent(850,0.5339385);
   r2_12_vsDetaVsDphi_shft->SetBinContent(851,0.5092161);
   r2_12_vsDetaVsDphi_shft->SetBinContent(852,0.5016323);
   r2_12_vsDetaVsDphi_shft->SetBinContent(853,0.4933887);
   r2_12_vsDetaVsDphi_shft->SetBinContent(856,0.4988186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(857,0.5003666);
   r2_12_vsDetaVsDphi_shft->SetBinContent(858,0.5077224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(859,0.5333507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(860,0.5866097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(861,0.6256948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(862,0.6448571);
   r2_12_vsDetaVsDphi_shft->SetBinContent(863,0.6256948);
   r2_12_vsDetaVsDphi_shft->SetBinContent(864,0.5866097);
   r2_12_vsDetaVsDphi_shft->SetBinContent(865,0.5333507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(866,0.5077224);
   r2_12_vsDetaVsDphi_shft->SetBinContent(867,0.5003666);
   r2_12_vsDetaVsDphi_shft->SetBinContent(868,0.4988186);
   r2_12_vsDetaVsDphi_shft->SetBinContent(871,0.4901862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(872,0.5020392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(873,0.5060542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(874,0.5325374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(875,0.5860467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(876,0.6249805);
   r2_12_vsDetaVsDphi_shft->SetBinContent(877,0.6433056);
   r2_12_vsDetaVsDphi_shft->SetBinContent(878,0.6249805);
   r2_12_vsDetaVsDphi_shft->SetBinContent(879,0.5860467);
   r2_12_vsDetaVsDphi_shft->SetBinContent(880,0.5325374);
   r2_12_vsDetaVsDphi_shft->SetBinContent(881,0.5060542);
   r2_12_vsDetaVsDphi_shft->SetBinContent(882,0.5020392);
   r2_12_vsDetaVsDphi_shft->SetBinContent(883,0.4901862);
   r2_12_vsDetaVsDphi_shft->SetBinContent(886,0.4935765);
   r2_12_vsDetaVsDphi_shft->SetBinContent(887,0.4996921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(888,0.5067708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(889,0.5315302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(890,0.5858976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(891,0.6233777);
   r2_12_vsDetaVsDphi_shft->SetBinContent(892,0.6442873);
   r2_12_vsDetaVsDphi_shft->SetBinContent(893,0.6233777);
   r2_12_vsDetaVsDphi_shft->SetBinContent(894,0.5858976);
   r2_12_vsDetaVsDphi_shft->SetBinContent(895,0.5315302);
   r2_12_vsDetaVsDphi_shft->SetBinContent(896,0.5067708);
   r2_12_vsDetaVsDphi_shft->SetBinContent(897,0.4996921);
   r2_12_vsDetaVsDphi_shft->SetBinContent(898,0.4935765);
   r2_12_vsDetaVsDphi_shft->SetBinContent(901,0.4916991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(902,0.4979908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(903,0.5028772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(904,0.531518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(905,0.58419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(906,0.6219735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(907,0.6409898);
   r2_12_vsDetaVsDphi_shft->SetBinContent(908,0.6219735);
   r2_12_vsDetaVsDphi_shft->SetBinContent(909,0.58419);
   r2_12_vsDetaVsDphi_shft->SetBinContent(910,0.531518);
   r2_12_vsDetaVsDphi_shft->SetBinContent(911,0.5028772);
   r2_12_vsDetaVsDphi_shft->SetBinContent(912,0.4979908);
   r2_12_vsDetaVsDphi_shft->SetBinContent(913,0.4916991);
   r2_12_vsDetaVsDphi_shft->SetBinContent(916,0.4903653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(917,0.495197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(918,0.5001758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(919,0.5280464);
   r2_12_vsDetaVsDphi_shft->SetBinContent(920,0.5826333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(921,0.6214473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(922,0.6409793);
   r2_12_vsDetaVsDphi_shft->SetBinContent(923,0.6214473);
   r2_12_vsDetaVsDphi_shft->SetBinContent(924,0.5826333);
   r2_12_vsDetaVsDphi_shft->SetBinContent(925,0.5280464);
   r2_12_vsDetaVsDphi_shft->SetBinContent(926,0.5001758);
   r2_12_vsDetaVsDphi_shft->SetBinContent(927,0.495197);
   r2_12_vsDetaVsDphi_shft->SetBinContent(928,0.4903653);
   r2_12_vsDetaVsDphi_shft->SetBinContent(931,0.4851797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(932,0.493549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(933,0.4990842);
   r2_12_vsDetaVsDphi_shft->SetBinContent(934,0.5260376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(935,0.5812407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(936,0.6189917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(937,0.6403751);
   r2_12_vsDetaVsDphi_shft->SetBinContent(938,0.6189917);
   r2_12_vsDetaVsDphi_shft->SetBinContent(939,0.5812407);
   r2_12_vsDetaVsDphi_shft->SetBinContent(940,0.5260376);
   r2_12_vsDetaVsDphi_shft->SetBinContent(941,0.4990842);
   r2_12_vsDetaVsDphi_shft->SetBinContent(942,0.493549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(943,0.4851797);
   r2_12_vsDetaVsDphi_shft->SetBinContent(946,0.4873244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(947,0.4908085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(948,0.4961064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(949,0.5234489);
   r2_12_vsDetaVsDphi_shft->SetBinContent(950,0.5781146);
   r2_12_vsDetaVsDphi_shft->SetBinContent(951,0.617507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(952,0.6368043);
   r2_12_vsDetaVsDphi_shft->SetBinContent(953,0.617507);
   r2_12_vsDetaVsDphi_shft->SetBinContent(954,0.5781146);
   r2_12_vsDetaVsDphi_shft->SetBinContent(955,0.5234489);
   r2_12_vsDetaVsDphi_shft->SetBinContent(956,0.4961064);
   r2_12_vsDetaVsDphi_shft->SetBinContent(957,0.4908085);
   r2_12_vsDetaVsDphi_shft->SetBinContent(958,0.4873244);
   r2_12_vsDetaVsDphi_shft->SetBinContent(961,0.4779973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(962,0.4869947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(963,0.4930598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(964,0.5198549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(965,0.5760386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(966,0.6148313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(967,0.634525);
   r2_12_vsDetaVsDphi_shft->SetBinContent(968,0.6148313);
   r2_12_vsDetaVsDphi_shft->SetBinContent(969,0.5760386);
   r2_12_vsDetaVsDphi_shft->SetBinContent(970,0.5198549);
   r2_12_vsDetaVsDphi_shft->SetBinContent(971,0.4930598);
   r2_12_vsDetaVsDphi_shft->SetBinContent(972,0.4869947);
   r2_12_vsDetaVsDphi_shft->SetBinContent(973,0.4779973);
   r2_12_vsDetaVsDphi_shft->SetBinContent(976,0.4785813);
   r2_12_vsDetaVsDphi_shft->SetBinContent(977,0.48371);
   r2_12_vsDetaVsDphi_shft->SetBinContent(978,0.4921114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(979,0.5184411);
   r2_12_vsDetaVsDphi_shft->SetBinContent(980,0.5750193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(981,0.6132889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(982,0.6337819);
   r2_12_vsDetaVsDphi_shft->SetBinContent(983,0.6132889);
   r2_12_vsDetaVsDphi_shft->SetBinContent(984,0.5750193);
   r2_12_vsDetaVsDphi_shft->SetBinContent(985,0.5184411);
   r2_12_vsDetaVsDphi_shft->SetBinContent(986,0.4921114);
   r2_12_vsDetaVsDphi_shft->SetBinContent(987,0.48371);
   r2_12_vsDetaVsDphi_shft->SetBinContent(988,0.4785813);
   r2_12_vsDetaVsDphi_shft->SetBinContent(991,0.4781016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(992,0.4802438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(993,0.4888343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(994,0.5160357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(995,0.5722764);
   r2_12_vsDetaVsDphi_shft->SetBinContent(996,0.6129847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(997,0.6335551);
   r2_12_vsDetaVsDphi_shft->SetBinContent(998,0.6129847);
   r2_12_vsDetaVsDphi_shft->SetBinContent(999,0.5722764);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1000,0.5160357);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1001,0.4888343);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1002,0.4802438);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1003,0.4781016);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1006,0.4685929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1007,0.4767837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1008,0.4846174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1009,0.5142089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1010,0.5708951);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1011,0.6108573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1012,0.6313081);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1013,0.6108573);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1014,0.5708951);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1015,0.5142089);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1016,0.4846174);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1017,0.4767837);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1018,0.4685929);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1021,0.4666512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1022,0.473285);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1023,0.4824321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1024,0.5109132);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1025,0.5694448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1026,0.6098026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1027,0.6305038);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1028,0.6098026);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1029,0.5694448);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1030,0.5109132);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1031,0.4824321);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1032,0.473285);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1033,0.4666512);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1036,0.4622009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1037,0.4703523);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1038,0.4769645);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1039,0.5096207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1040,0.5699242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1041,0.611499);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1042,0.6324044);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1043,0.611499);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1044,0.5699242);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1045,0.5096207);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1046,0.4769645);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1047,0.4703523);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1048,0.4622009);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1051,0.4605002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1052,0.4666553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1053,0.4776007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1054,0.5092087);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1055,0.568775);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1056,0.6123701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1057,0.6332093);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1058,0.6123701);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1059,0.568775);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1060,0.5092087);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1061,0.4776007);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1062,0.4666553);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1063,0.4605002);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1066,0.4604189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1067,0.4646896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1068,0.4767222);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1069,0.5069578);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1070,0.5698733);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1071,0.6137626);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1072,0.6360039);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1073,0.6137626);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1074,0.5698733);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1075,0.5069578);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1076,0.4767222);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1077,0.4646896);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1078,0.4604189);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1081,0.451363);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1082,0.4611063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1083,0.4706736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1084,0.5072443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1085,0.5699139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1086,0.6162047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1087,0.6386541);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1088,0.6162047);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1089,0.5699139);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1090,0.5072443);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1091,0.4706736);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1092,0.4611063);
   r2_12_vsDetaVsDphi_shft->SetBinContent(1093,0.451363);
   r2_12_vsDetaVsDphi_shft->SetBinError(16,0.0009377183);
   r2_12_vsDetaVsDphi_shft->SetBinError(17,0.0005461142);
   r2_12_vsDetaVsDphi_shft->SetBinError(18,0.0004300236);
   r2_12_vsDetaVsDphi_shft->SetBinError(19,0.0003702026);
   r2_12_vsDetaVsDphi_shft->SetBinError(20,0.0003349136);
   r2_12_vsDetaVsDphi_shft->SetBinError(21,0.0003084571);
   r2_12_vsDetaVsDphi_shft->SetBinError(22,0.0003350021);
   r2_12_vsDetaVsDphi_shft->SetBinError(23,0.0003084571);
   r2_12_vsDetaVsDphi_shft->SetBinError(24,0.0003349136);
   r2_12_vsDetaVsDphi_shft->SetBinError(25,0.0003702026);
   r2_12_vsDetaVsDphi_shft->SetBinError(26,0.0004300236);
   r2_12_vsDetaVsDphi_shft->SetBinError(27,0.0005461142);
   r2_12_vsDetaVsDphi_shft->SetBinError(28,0.0009377183);
   r2_12_vsDetaVsDphi_shft->SetBinError(31,0.0009407918);
   r2_12_vsDetaVsDphi_shft->SetBinError(32,0.000545873);
   r2_12_vsDetaVsDphi_shft->SetBinError(33,0.0004298488);
   r2_12_vsDetaVsDphi_shft->SetBinError(34,0.000370267);
   r2_12_vsDetaVsDphi_shft->SetBinError(35,0.0003353537);
   r2_12_vsDetaVsDphi_shft->SetBinError(36,0.000309005);
   r2_12_vsDetaVsDphi_shft->SetBinError(37,0.0003355394);
   r2_12_vsDetaVsDphi_shft->SetBinError(38,0.000309005);
   r2_12_vsDetaVsDphi_shft->SetBinError(39,0.0003353537);
   r2_12_vsDetaVsDphi_shft->SetBinError(40,0.000370267);
   r2_12_vsDetaVsDphi_shft->SetBinError(41,0.0004298488);
   r2_12_vsDetaVsDphi_shft->SetBinError(42,0.000545873);
   r2_12_vsDetaVsDphi_shft->SetBinError(43,0.0009407918);
   r2_12_vsDetaVsDphi_shft->SetBinError(46,0.0009370919);
   r2_12_vsDetaVsDphi_shft->SetBinError(47,0.000545515);
   r2_12_vsDetaVsDphi_shft->SetBinError(48,0.0004301231);
   r2_12_vsDetaVsDphi_shft->SetBinError(49,0.0003706296);
   r2_12_vsDetaVsDphi_shft->SetBinError(50,0.0003356717);
   r2_12_vsDetaVsDphi_shft->SetBinError(51,0.0003095766);
   r2_12_vsDetaVsDphi_shft->SetBinError(52,0.0003363168);
   r2_12_vsDetaVsDphi_shft->SetBinError(53,0.0003095766);
   r2_12_vsDetaVsDphi_shft->SetBinError(54,0.0003356717);
   r2_12_vsDetaVsDphi_shft->SetBinError(55,0.0003706296);
   r2_12_vsDetaVsDphi_shft->SetBinError(56,0.0004301231);
   r2_12_vsDetaVsDphi_shft->SetBinError(57,0.000545515);
   r2_12_vsDetaVsDphi_shft->SetBinError(58,0.0009370919);
   r2_12_vsDetaVsDphi_shft->SetBinError(61,0.0009363602);
   r2_12_vsDetaVsDphi_shft->SetBinError(62,0.0005452759);
   r2_12_vsDetaVsDphi_shft->SetBinError(63,0.0004298128);
   r2_12_vsDetaVsDphi_shft->SetBinError(64,0.0003707568);
   r2_12_vsDetaVsDphi_shft->SetBinError(65,0.0003363957);
   r2_12_vsDetaVsDphi_shft->SetBinError(66,0.0003102768);
   r2_12_vsDetaVsDphi_shft->SetBinError(67,0.0003371751);
   r2_12_vsDetaVsDphi_shft->SetBinError(68,0.0003102768);
   r2_12_vsDetaVsDphi_shft->SetBinError(69,0.0003363957);
   r2_12_vsDetaVsDphi_shft->SetBinError(70,0.0003707568);
   r2_12_vsDetaVsDphi_shft->SetBinError(71,0.0004298128);
   r2_12_vsDetaVsDphi_shft->SetBinError(72,0.0005452759);
   r2_12_vsDetaVsDphi_shft->SetBinError(73,0.0009363602);
   r2_12_vsDetaVsDphi_shft->SetBinError(76,0.0009362273);
   r2_12_vsDetaVsDphi_shft->SetBinError(77,0.0005446391);
   r2_12_vsDetaVsDphi_shft->SetBinError(78,0.0004299768);
   r2_12_vsDetaVsDphi_shft->SetBinError(79,0.0003711461);
   r2_12_vsDetaVsDphi_shft->SetBinError(80,0.0003369521);
   r2_12_vsDetaVsDphi_shft->SetBinError(81,0.0003112554);
   r2_12_vsDetaVsDphi_shft->SetBinError(82,0.0003384516);
   r2_12_vsDetaVsDphi_shft->SetBinError(83,0.0003112554);
   r2_12_vsDetaVsDphi_shft->SetBinError(84,0.0003369521);
   r2_12_vsDetaVsDphi_shft->SetBinError(85,0.0003711461);
   r2_12_vsDetaVsDphi_shft->SetBinError(86,0.0004299768);
   r2_12_vsDetaVsDphi_shft->SetBinError(87,0.0005446391);
   r2_12_vsDetaVsDphi_shft->SetBinError(88,0.0009362273);
   r2_12_vsDetaVsDphi_shft->SetBinError(91,0.0009360599);
   r2_12_vsDetaVsDphi_shft->SetBinError(92,0.000544998);
   r2_12_vsDetaVsDphi_shft->SetBinError(93,0.0004299834);
   r2_12_vsDetaVsDphi_shft->SetBinError(94,0.0003717824);
   r2_12_vsDetaVsDphi_shft->SetBinError(95,0.0003378803);
   r2_12_vsDetaVsDphi_shft->SetBinError(96,0.0003124214);
   r2_12_vsDetaVsDphi_shft->SetBinError(97,0.0003397265);
   r2_12_vsDetaVsDphi_shft->SetBinError(98,0.0003124214);
   r2_12_vsDetaVsDphi_shft->SetBinError(99,0.0003378803);
   r2_12_vsDetaVsDphi_shft->SetBinError(100,0.0003717824);
   r2_12_vsDetaVsDphi_shft->SetBinError(101,0.0004299834);
   r2_12_vsDetaVsDphi_shft->SetBinError(102,0.000544998);
   r2_12_vsDetaVsDphi_shft->SetBinError(103,0.0009360599);
   r2_12_vsDetaVsDphi_shft->SetBinError(106,0.0009357178);
   r2_12_vsDetaVsDphi_shft->SetBinError(107,0.0005450227);
   r2_12_vsDetaVsDphi_shft->SetBinError(108,0.0004300841);
   r2_12_vsDetaVsDphi_shft->SetBinError(109,0.0003721141);
   r2_12_vsDetaVsDphi_shft->SetBinError(110,0.000338909);
   r2_12_vsDetaVsDphi_shft->SetBinError(111,0.0003137648);
   r2_12_vsDetaVsDphi_shft->SetBinError(112,0.0003415363);
   r2_12_vsDetaVsDphi_shft->SetBinError(113,0.0003137648);
   r2_12_vsDetaVsDphi_shft->SetBinError(114,0.000338909);
   r2_12_vsDetaVsDphi_shft->SetBinError(115,0.0003721141);
   r2_12_vsDetaVsDphi_shft->SetBinError(116,0.0004300841);
   r2_12_vsDetaVsDphi_shft->SetBinError(117,0.0005450227);
   r2_12_vsDetaVsDphi_shft->SetBinError(118,0.0009357178);
   r2_12_vsDetaVsDphi_shft->SetBinError(121,0.0009349916);
   r2_12_vsDetaVsDphi_shft->SetBinError(122,0.0005450172);
   r2_12_vsDetaVsDphi_shft->SetBinError(123,0.0004305125);
   r2_12_vsDetaVsDphi_shft->SetBinError(124,0.0003729283);
   r2_12_vsDetaVsDphi_shft->SetBinError(125,0.0003398848);
   r2_12_vsDetaVsDphi_shft->SetBinError(126,0.0003152419);
   r2_12_vsDetaVsDphi_shft->SetBinError(127,0.0003433971);
   r2_12_vsDetaVsDphi_shft->SetBinError(128,0.0003152419);
   r2_12_vsDetaVsDphi_shft->SetBinError(129,0.0003398848);
   r2_12_vsDetaVsDphi_shft->SetBinError(130,0.0003729283);
   r2_12_vsDetaVsDphi_shft->SetBinError(131,0.0004305125);
   r2_12_vsDetaVsDphi_shft->SetBinError(132,0.0005450172);
   r2_12_vsDetaVsDphi_shft->SetBinError(133,0.0009349916);
   r2_12_vsDetaVsDphi_shft->SetBinError(136,0.0009357665);
   r2_12_vsDetaVsDphi_shft->SetBinError(137,0.0005449902);
   r2_12_vsDetaVsDphi_shft->SetBinError(138,0.0004307633);
   r2_12_vsDetaVsDphi_shft->SetBinError(139,0.0003735252);
   r2_12_vsDetaVsDphi_shft->SetBinError(140,0.0003411772);
   r2_12_vsDetaVsDphi_shft->SetBinError(141,0.000316852);
   r2_12_vsDetaVsDphi_shft->SetBinError(142,0.0003451777);
   r2_12_vsDetaVsDphi_shft->SetBinError(143,0.000316852);
   r2_12_vsDetaVsDphi_shft->SetBinError(144,0.0003411772);
   r2_12_vsDetaVsDphi_shft->SetBinError(145,0.0003735252);
   r2_12_vsDetaVsDphi_shft->SetBinError(146,0.0004307633);
   r2_12_vsDetaVsDphi_shft->SetBinError(147,0.0005449902);
   r2_12_vsDetaVsDphi_shft->SetBinError(148,0.0009357665);
   r2_12_vsDetaVsDphi_shft->SetBinError(151,0.0009335997);
   r2_12_vsDetaVsDphi_shft->SetBinError(152,0.0005450385);
   r2_12_vsDetaVsDphi_shft->SetBinError(153,0.0004308753);
   r2_12_vsDetaVsDphi_shft->SetBinError(154,0.000374518);
   r2_12_vsDetaVsDphi_shft->SetBinError(155,0.0003425444);
   r2_12_vsDetaVsDphi_shft->SetBinError(156,0.0003186559);
   r2_12_vsDetaVsDphi_shft->SetBinError(157,0.0003473194);
   r2_12_vsDetaVsDphi_shft->SetBinError(158,0.0003186559);
   r2_12_vsDetaVsDphi_shft->SetBinError(159,0.0003425444);
   r2_12_vsDetaVsDphi_shft->SetBinError(160,0.000374518);
   r2_12_vsDetaVsDphi_shft->SetBinError(161,0.0004308753);
   r2_12_vsDetaVsDphi_shft->SetBinError(162,0.0005450385);
   r2_12_vsDetaVsDphi_shft->SetBinError(163,0.0009335997);
   r2_12_vsDetaVsDphi_shft->SetBinError(166,0.0009329248);
   r2_12_vsDetaVsDphi_shft->SetBinError(167,0.0005452022);
   r2_12_vsDetaVsDphi_shft->SetBinError(168,0.0004317659);
   r2_12_vsDetaVsDphi_shft->SetBinError(169,0.0003750917);
   r2_12_vsDetaVsDphi_shft->SetBinError(170,0.0003440335);
   r2_12_vsDetaVsDphi_shft->SetBinError(171,0.0003204847);
   r2_12_vsDetaVsDphi_shft->SetBinError(172,0.00034989);
   r2_12_vsDetaVsDphi_shft->SetBinError(173,0.0003204847);
   r2_12_vsDetaVsDphi_shft->SetBinError(174,0.0003440335);
   r2_12_vsDetaVsDphi_shft->SetBinError(175,0.0003750917);
   r2_12_vsDetaVsDphi_shft->SetBinError(176,0.0004317659);
   r2_12_vsDetaVsDphi_shft->SetBinError(177,0.0005452022);
   r2_12_vsDetaVsDphi_shft->SetBinError(178,0.0009329248);
   r2_12_vsDetaVsDphi_shft->SetBinError(181,0.0009341802);
   r2_12_vsDetaVsDphi_shft->SetBinError(182,0.0005453063);
   r2_12_vsDetaVsDphi_shft->SetBinError(183,0.0004321186);
   r2_12_vsDetaVsDphi_shft->SetBinError(184,0.0003764092);
   r2_12_vsDetaVsDphi_shft->SetBinError(185,0.0003454122);
   r2_12_vsDetaVsDphi_shft->SetBinError(186,0.000322517);
   r2_12_vsDetaVsDphi_shft->SetBinError(187,0.000352154);
   r2_12_vsDetaVsDphi_shft->SetBinError(188,0.000322517);
   r2_12_vsDetaVsDphi_shft->SetBinError(189,0.0003454122);
   r2_12_vsDetaVsDphi_shft->SetBinError(190,0.0003764092);
   r2_12_vsDetaVsDphi_shft->SetBinError(191,0.0004321186);
   r2_12_vsDetaVsDphi_shft->SetBinError(192,0.0005453063);
   r2_12_vsDetaVsDphi_shft->SetBinError(193,0.0009341802);
   r2_12_vsDetaVsDphi_shft->SetBinError(196,0.0009334691);
   r2_12_vsDetaVsDphi_shft->SetBinError(197,0.0005457896);
   r2_12_vsDetaVsDphi_shft->SetBinError(198,0.0004325772);
   r2_12_vsDetaVsDphi_shft->SetBinError(199,0.0003771127);
   r2_12_vsDetaVsDphi_shft->SetBinError(200,0.0003470056);
   r2_12_vsDetaVsDphi_shft->SetBinError(201,0.0003245509);
   r2_12_vsDetaVsDphi_shft->SetBinError(202,0.0003548118);
   r2_12_vsDetaVsDphi_shft->SetBinError(203,0.0003245509);
   r2_12_vsDetaVsDphi_shft->SetBinError(204,0.0003470056);
   r2_12_vsDetaVsDphi_shft->SetBinError(205,0.0003771127);
   r2_12_vsDetaVsDphi_shft->SetBinError(206,0.0004325772);
   r2_12_vsDetaVsDphi_shft->SetBinError(207,0.0005457896);
   r2_12_vsDetaVsDphi_shft->SetBinError(208,0.0009334691);
   r2_12_vsDetaVsDphi_shft->SetBinError(211,0.0009343063);
   r2_12_vsDetaVsDphi_shft->SetBinError(212,0.0005453852);
   r2_12_vsDetaVsDphi_shft->SetBinError(213,0.0004332666);
   r2_12_vsDetaVsDphi_shft->SetBinError(214,0.0003781151);
   r2_12_vsDetaVsDphi_shft->SetBinError(215,0.0003483659);
   r2_12_vsDetaVsDphi_shft->SetBinError(216,0.000326564);
   r2_12_vsDetaVsDphi_shft->SetBinError(217,0.0003576464);
   r2_12_vsDetaVsDphi_shft->SetBinError(218,0.000326564);
   r2_12_vsDetaVsDphi_shft->SetBinError(219,0.0003483659);
   r2_12_vsDetaVsDphi_shft->SetBinError(220,0.0003781151);
   r2_12_vsDetaVsDphi_shft->SetBinError(221,0.0004332666);
   r2_12_vsDetaVsDphi_shft->SetBinError(222,0.0005453852);
   r2_12_vsDetaVsDphi_shft->SetBinError(223,0.0009343063);
   r2_12_vsDetaVsDphi_shft->SetBinError(226,0.0009349241);
   r2_12_vsDetaVsDphi_shft->SetBinError(227,0.0005459277);
   r2_12_vsDetaVsDphi_shft->SetBinError(228,0.0004334792);
   r2_12_vsDetaVsDphi_shft->SetBinError(229,0.0003789104);
   r2_12_vsDetaVsDphi_shft->SetBinError(230,0.0003497762);
   r2_12_vsDetaVsDphi_shft->SetBinError(231,0.000328876);
   r2_12_vsDetaVsDphi_shft->SetBinError(232,0.0003602976);
   r2_12_vsDetaVsDphi_shft->SetBinError(233,0.000328876);
   r2_12_vsDetaVsDphi_shft->SetBinError(234,0.0003497762);
   r2_12_vsDetaVsDphi_shft->SetBinError(235,0.0003789104);
   r2_12_vsDetaVsDphi_shft->SetBinError(236,0.0004334792);
   r2_12_vsDetaVsDphi_shft->SetBinError(237,0.0005459277);
   r2_12_vsDetaVsDphi_shft->SetBinError(238,0.0009349241);
   r2_12_vsDetaVsDphi_shft->SetBinError(241,0.000934625);
   r2_12_vsDetaVsDphi_shft->SetBinError(242,0.0005463093);
   r2_12_vsDetaVsDphi_shft->SetBinError(243,0.000433813);
   r2_12_vsDetaVsDphi_shft->SetBinError(244,0.0003796966);
   r2_12_vsDetaVsDphi_shft->SetBinError(245,0.0003510493);
   r2_12_vsDetaVsDphi_shft->SetBinError(246,0.0003306924);
   r2_12_vsDetaVsDphi_shft->SetBinError(247,0.0003625954);
   r2_12_vsDetaVsDphi_shft->SetBinError(248,0.0003306924);
   r2_12_vsDetaVsDphi_shft->SetBinError(249,0.0003510493);
   r2_12_vsDetaVsDphi_shft->SetBinError(250,0.0003796966);
   r2_12_vsDetaVsDphi_shft->SetBinError(251,0.000433813);
   r2_12_vsDetaVsDphi_shft->SetBinError(252,0.0005463093);
   r2_12_vsDetaVsDphi_shft->SetBinError(253,0.000934625);
   r2_12_vsDetaVsDphi_shft->SetBinError(256,0.0009360194);
   r2_12_vsDetaVsDphi_shft->SetBinError(257,0.0005452431);
   r2_12_vsDetaVsDphi_shft->SetBinError(258,0.000434328);
   r2_12_vsDetaVsDphi_shft->SetBinError(259,0.0003800949);
   r2_12_vsDetaVsDphi_shft->SetBinError(260,0.0003522335);
   r2_12_vsDetaVsDphi_shft->SetBinError(261,0.0003323417);
   r2_12_vsDetaVsDphi_shft->SetBinError(262,0.0003648832);
   r2_12_vsDetaVsDphi_shft->SetBinError(263,0.0003323417);
   r2_12_vsDetaVsDphi_shft->SetBinError(264,0.0003522335);
   r2_12_vsDetaVsDphi_shft->SetBinError(265,0.0003800949);
   r2_12_vsDetaVsDphi_shft->SetBinError(266,0.000434328);
   r2_12_vsDetaVsDphi_shft->SetBinError(267,0.0005452431);
   r2_12_vsDetaVsDphi_shft->SetBinError(268,0.0009360194);
   r2_12_vsDetaVsDphi_shft->SetBinError(271,0.0009395609);
   r2_12_vsDetaVsDphi_shft->SetBinError(272,0.000546164);
   r2_12_vsDetaVsDphi_shft->SetBinError(273,0.0004343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(274,0.0003807744);
   r2_12_vsDetaVsDphi_shft->SetBinError(275,0.0003528864);
   r2_12_vsDetaVsDphi_shft->SetBinError(276,0.0003336295);
   r2_12_vsDetaVsDphi_shft->SetBinError(277,0.0003680752);
   r2_12_vsDetaVsDphi_shft->SetBinError(278,0.0003336295);
   r2_12_vsDetaVsDphi_shft->SetBinError(279,0.0003528864);
   r2_12_vsDetaVsDphi_shft->SetBinError(280,0.0003807744);
   r2_12_vsDetaVsDphi_shft->SetBinError(281,0.0004343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(282,0.000546164);
   r2_12_vsDetaVsDphi_shft->SetBinError(283,0.0009395609);
   r2_12_vsDetaVsDphi_shft->SetBinError(286,0.0009347104);
   r2_12_vsDetaVsDphi_shft->SetBinError(287,0.0005462542);
   r2_12_vsDetaVsDphi_shft->SetBinError(288,0.0004347774);
   r2_12_vsDetaVsDphi_shft->SetBinError(289,0.0003808792);
   r2_12_vsDetaVsDphi_shft->SetBinError(290,0.0003536203);
   r2_12_vsDetaVsDphi_shft->SetBinError(291,0.0003343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(292,0.0003258934);
   r2_12_vsDetaVsDphi_shft->SetBinError(293,0.0003343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(294,0.0003536203);
   r2_12_vsDetaVsDphi_shft->SetBinError(295,0.0003808792);
   r2_12_vsDetaVsDphi_shft->SetBinError(296,0.0004347774);
   r2_12_vsDetaVsDphi_shft->SetBinError(297,0.0005462542);
   r2_12_vsDetaVsDphi_shft->SetBinError(298,0.0009347104);
   r2_12_vsDetaVsDphi_shft->SetBinError(301,0.001319046);
   r2_12_vsDetaVsDphi_shft->SetBinError(302,0.0007728011);
   r2_12_vsDetaVsDphi_shft->SetBinError(303,0.0006146049);
   r2_12_vsDetaVsDphi_shft->SetBinError(304,0.0005389127);
   r2_12_vsDetaVsDphi_shft->SetBinError(305,0.0005003331);
   r2_12_vsDetaVsDphi_shft->SetBinError(306,0.0004734114);
   r2_12_vsDetaVsDphi_shft->SetBinError(307,0.0003258934);
   r2_12_vsDetaVsDphi_shft->SetBinError(308,0.0004734114);
   r2_12_vsDetaVsDphi_shft->SetBinError(309,0.0005003331);
   r2_12_vsDetaVsDphi_shft->SetBinError(310,0.0005389127);
   r2_12_vsDetaVsDphi_shft->SetBinError(311,0.0006146049);
   r2_12_vsDetaVsDphi_shft->SetBinError(312,0.0007728011);
   r2_12_vsDetaVsDphi_shft->SetBinError(313,0.001319046);
   r2_12_vsDetaVsDphi_shft->SetBinError(316,0.0009347104);
   r2_12_vsDetaVsDphi_shft->SetBinError(317,0.0005462542);
   r2_12_vsDetaVsDphi_shft->SetBinError(318,0.0004347774);
   r2_12_vsDetaVsDphi_shft->SetBinError(319,0.0003808792);
   r2_12_vsDetaVsDphi_shft->SetBinError(320,0.0003536203);
   r2_12_vsDetaVsDphi_shft->SetBinError(321,0.0003343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(322,0.0003258934);
   r2_12_vsDetaVsDphi_shft->SetBinError(323,0.0003343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(324,0.0003536203);
   r2_12_vsDetaVsDphi_shft->SetBinError(325,0.0003808792);
   r2_12_vsDetaVsDphi_shft->SetBinError(326,0.0004347774);
   r2_12_vsDetaVsDphi_shft->SetBinError(327,0.0005462542);
   r2_12_vsDetaVsDphi_shft->SetBinError(328,0.0009347104);
   r2_12_vsDetaVsDphi_shft->SetBinError(331,0.0009395609);
   r2_12_vsDetaVsDphi_shft->SetBinError(332,0.000546164);
   r2_12_vsDetaVsDphi_shft->SetBinError(333,0.0004343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(334,0.0003807744);
   r2_12_vsDetaVsDphi_shft->SetBinError(335,0.0003528864);
   r2_12_vsDetaVsDphi_shft->SetBinError(336,0.0003336295);
   r2_12_vsDetaVsDphi_shft->SetBinError(337,0.0003680752);
   r2_12_vsDetaVsDphi_shft->SetBinError(338,0.0003336295);
   r2_12_vsDetaVsDphi_shft->SetBinError(339,0.0003528864);
   r2_12_vsDetaVsDphi_shft->SetBinError(340,0.0003807744);
   r2_12_vsDetaVsDphi_shft->SetBinError(341,0.0004343451);
   r2_12_vsDetaVsDphi_shft->SetBinError(342,0.000546164);
   r2_12_vsDetaVsDphi_shft->SetBinError(343,0.0009395609);
   r2_12_vsDetaVsDphi_shft->SetBinError(346,0.0009360194);
   r2_12_vsDetaVsDphi_shft->SetBinError(347,0.0005452431);
   r2_12_vsDetaVsDphi_shft->SetBinError(348,0.000434328);
   r2_12_vsDetaVsDphi_shft->SetBinError(349,0.0003800949);
   r2_12_vsDetaVsDphi_shft->SetBinError(350,0.0003522335);
   r2_12_vsDetaVsDphi_shft->SetBinError(351,0.0003323417);
   r2_12_vsDetaVsDphi_shft->SetBinError(352,0.0003648832);
   r2_12_vsDetaVsDphi_shft->SetBinError(353,0.0003323417);
   r2_12_vsDetaVsDphi_shft->SetBinError(354,0.0003522335);
   r2_12_vsDetaVsDphi_shft->SetBinError(355,0.0003800949);
   r2_12_vsDetaVsDphi_shft->SetBinError(356,0.000434328);
   r2_12_vsDetaVsDphi_shft->SetBinError(357,0.0005452431);
   r2_12_vsDetaVsDphi_shft->SetBinError(358,0.0009360194);
   r2_12_vsDetaVsDphi_shft->SetBinError(361,0.000934625);
   r2_12_vsDetaVsDphi_shft->SetBinError(362,0.0005463093);
   r2_12_vsDetaVsDphi_shft->SetBinError(363,0.000433813);
   r2_12_vsDetaVsDphi_shft->SetBinError(364,0.0003796966);
   r2_12_vsDetaVsDphi_shft->SetBinError(365,0.0003510493);
   r2_12_vsDetaVsDphi_shft->SetBinError(366,0.0003306924);
   r2_12_vsDetaVsDphi_shft->SetBinError(367,0.0003625954);
   r2_12_vsDetaVsDphi_shft->SetBinError(368,0.0003306924);
   r2_12_vsDetaVsDphi_shft->SetBinError(369,0.0003510493);
   r2_12_vsDetaVsDphi_shft->SetBinError(370,0.0003796966);
   r2_12_vsDetaVsDphi_shft->SetBinError(371,0.000433813);
   r2_12_vsDetaVsDphi_shft->SetBinError(372,0.0005463093);
   r2_12_vsDetaVsDphi_shft->SetBinError(373,0.000934625);
   r2_12_vsDetaVsDphi_shft->SetBinError(376,0.0009349241);
   r2_12_vsDetaVsDphi_shft->SetBinError(377,0.0005459277);
   r2_12_vsDetaVsDphi_shft->SetBinError(378,0.0004334792);
   r2_12_vsDetaVsDphi_shft->SetBinError(379,0.0003789104);
   r2_12_vsDetaVsDphi_shft->SetBinError(380,0.0003497762);
   r2_12_vsDetaVsDphi_shft->SetBinError(381,0.000328876);
   r2_12_vsDetaVsDphi_shft->SetBinError(382,0.0003602976);
   r2_12_vsDetaVsDphi_shft->SetBinError(383,0.000328876);
   r2_12_vsDetaVsDphi_shft->SetBinError(384,0.0003497762);
   r2_12_vsDetaVsDphi_shft->SetBinError(385,0.0003789104);
   r2_12_vsDetaVsDphi_shft->SetBinError(386,0.0004334792);
   r2_12_vsDetaVsDphi_shft->SetBinError(387,0.0005459277);
   r2_12_vsDetaVsDphi_shft->SetBinError(388,0.0009349241);
   r2_12_vsDetaVsDphi_shft->SetBinError(391,0.0009343063);
   r2_12_vsDetaVsDphi_shft->SetBinError(392,0.0005453852);
   r2_12_vsDetaVsDphi_shft->SetBinError(393,0.0004332666);
   r2_12_vsDetaVsDphi_shft->SetBinError(394,0.0003781151);
   r2_12_vsDetaVsDphi_shft->SetBinError(395,0.0003483659);
   r2_12_vsDetaVsDphi_shft->SetBinError(396,0.000326564);
   r2_12_vsDetaVsDphi_shft->SetBinError(397,0.0003576464);
   r2_12_vsDetaVsDphi_shft->SetBinError(398,0.000326564);
   r2_12_vsDetaVsDphi_shft->SetBinError(399,0.0003483659);
   r2_12_vsDetaVsDphi_shft->SetBinError(400,0.0003781151);
   r2_12_vsDetaVsDphi_shft->SetBinError(401,0.0004332666);
   r2_12_vsDetaVsDphi_shft->SetBinError(402,0.0005453852);
   r2_12_vsDetaVsDphi_shft->SetBinError(403,0.0009343063);
   r2_12_vsDetaVsDphi_shft->SetBinError(406,0.0009334691);
   r2_12_vsDetaVsDphi_shft->SetBinError(407,0.0005457896);
   r2_12_vsDetaVsDphi_shft->SetBinError(408,0.0004325772);
   r2_12_vsDetaVsDphi_shft->SetBinError(409,0.0003771127);
   r2_12_vsDetaVsDphi_shft->SetBinError(410,0.0003470056);
   r2_12_vsDetaVsDphi_shft->SetBinError(411,0.0003245509);
   r2_12_vsDetaVsDphi_shft->SetBinError(412,0.0003548118);
   r2_12_vsDetaVsDphi_shft->SetBinError(413,0.0003245509);
   r2_12_vsDetaVsDphi_shft->SetBinError(414,0.0003470056);
   r2_12_vsDetaVsDphi_shft->SetBinError(415,0.0003771127);
   r2_12_vsDetaVsDphi_shft->SetBinError(416,0.0004325772);
   r2_12_vsDetaVsDphi_shft->SetBinError(417,0.0005457896);
   r2_12_vsDetaVsDphi_shft->SetBinError(418,0.0009334691);
   r2_12_vsDetaVsDphi_shft->SetBinError(421,0.0009341802);
   r2_12_vsDetaVsDphi_shft->SetBinError(422,0.0005453063);
   r2_12_vsDetaVsDphi_shft->SetBinError(423,0.0004321186);
   r2_12_vsDetaVsDphi_shft->SetBinError(424,0.0003764092);
   r2_12_vsDetaVsDphi_shft->SetBinError(425,0.0003454122);
   r2_12_vsDetaVsDphi_shft->SetBinError(426,0.000322517);
   r2_12_vsDetaVsDphi_shft->SetBinError(427,0.000352154);
   r2_12_vsDetaVsDphi_shft->SetBinError(428,0.000322517);
   r2_12_vsDetaVsDphi_shft->SetBinError(429,0.0003454122);
   r2_12_vsDetaVsDphi_shft->SetBinError(430,0.0003764092);
   r2_12_vsDetaVsDphi_shft->SetBinError(431,0.0004321186);
   r2_12_vsDetaVsDphi_shft->SetBinError(432,0.0005453063);
   r2_12_vsDetaVsDphi_shft->SetBinError(433,0.0009341802);
   r2_12_vsDetaVsDphi_shft->SetBinError(436,0.0009329248);
   r2_12_vsDetaVsDphi_shft->SetBinError(437,0.0005452022);
   r2_12_vsDetaVsDphi_shft->SetBinError(438,0.0004317659);
   r2_12_vsDetaVsDphi_shft->SetBinError(439,0.0003750917);
   r2_12_vsDetaVsDphi_shft->SetBinError(440,0.0003440335);
   r2_12_vsDetaVsDphi_shft->SetBinError(441,0.0003204847);
   r2_12_vsDetaVsDphi_shft->SetBinError(442,0.00034989);
   r2_12_vsDetaVsDphi_shft->SetBinError(443,0.0003204847);
   r2_12_vsDetaVsDphi_shft->SetBinError(444,0.0003440335);
   r2_12_vsDetaVsDphi_shft->SetBinError(445,0.0003750917);
   r2_12_vsDetaVsDphi_shft->SetBinError(446,0.0004317659);
   r2_12_vsDetaVsDphi_shft->SetBinError(447,0.0005452022);
   r2_12_vsDetaVsDphi_shft->SetBinError(448,0.0009329248);
   r2_12_vsDetaVsDphi_shft->SetBinError(451,0.0009335997);
   r2_12_vsDetaVsDphi_shft->SetBinError(452,0.0005450385);
   r2_12_vsDetaVsDphi_shft->SetBinError(453,0.0004308753);
   r2_12_vsDetaVsDphi_shft->SetBinError(454,0.000374518);
   r2_12_vsDetaVsDphi_shft->SetBinError(455,0.0003425444);
   r2_12_vsDetaVsDphi_shft->SetBinError(456,0.0003186559);
   r2_12_vsDetaVsDphi_shft->SetBinError(457,0.0003473194);
   r2_12_vsDetaVsDphi_shft->SetBinError(458,0.0003186559);
   r2_12_vsDetaVsDphi_shft->SetBinError(459,0.0003425444);
   r2_12_vsDetaVsDphi_shft->SetBinError(460,0.000374518);
   r2_12_vsDetaVsDphi_shft->SetBinError(461,0.0004308753);
   r2_12_vsDetaVsDphi_shft->SetBinError(462,0.0005450385);
   r2_12_vsDetaVsDphi_shft->SetBinError(463,0.0009335997);
   r2_12_vsDetaVsDphi_shft->SetBinError(466,0.0009357665);
   r2_12_vsDetaVsDphi_shft->SetBinError(467,0.0005449902);
   r2_12_vsDetaVsDphi_shft->SetBinError(468,0.0004307633);
   r2_12_vsDetaVsDphi_shft->SetBinError(469,0.0003735252);
   r2_12_vsDetaVsDphi_shft->SetBinError(470,0.0003411772);
   r2_12_vsDetaVsDphi_shft->SetBinError(471,0.000316852);
   r2_12_vsDetaVsDphi_shft->SetBinError(472,0.0003451777);
   r2_12_vsDetaVsDphi_shft->SetBinError(473,0.000316852);
   r2_12_vsDetaVsDphi_shft->SetBinError(474,0.0003411772);
   r2_12_vsDetaVsDphi_shft->SetBinError(475,0.0003735252);
   r2_12_vsDetaVsDphi_shft->SetBinError(476,0.0004307633);
   r2_12_vsDetaVsDphi_shft->SetBinError(477,0.0005449902);
   r2_12_vsDetaVsDphi_shft->SetBinError(478,0.0009357665);
   r2_12_vsDetaVsDphi_shft->SetBinError(481,0.0009349916);
   r2_12_vsDetaVsDphi_shft->SetBinError(482,0.0005450172);
   r2_12_vsDetaVsDphi_shft->SetBinError(483,0.0004305125);
   r2_12_vsDetaVsDphi_shft->SetBinError(484,0.0003729283);
   r2_12_vsDetaVsDphi_shft->SetBinError(485,0.0003398848);
   r2_12_vsDetaVsDphi_shft->SetBinError(486,0.0003152419);
   r2_12_vsDetaVsDphi_shft->SetBinError(487,0.0003433971);
   r2_12_vsDetaVsDphi_shft->SetBinError(488,0.0003152419);
   r2_12_vsDetaVsDphi_shft->SetBinError(489,0.0003398848);
   r2_12_vsDetaVsDphi_shft->SetBinError(490,0.0003729283);
   r2_12_vsDetaVsDphi_shft->SetBinError(491,0.0004305125);
   r2_12_vsDetaVsDphi_shft->SetBinError(492,0.0005450172);
   r2_12_vsDetaVsDphi_shft->SetBinError(493,0.0009349916);
   r2_12_vsDetaVsDphi_shft->SetBinError(496,0.0009357178);
   r2_12_vsDetaVsDphi_shft->SetBinError(497,0.0005450227);
   r2_12_vsDetaVsDphi_shft->SetBinError(498,0.0004300841);
   r2_12_vsDetaVsDphi_shft->SetBinError(499,0.0003721141);
   r2_12_vsDetaVsDphi_shft->SetBinError(500,0.000338909);
   r2_12_vsDetaVsDphi_shft->SetBinError(501,0.0003137648);
   r2_12_vsDetaVsDphi_shft->SetBinError(502,0.0003415363);
   r2_12_vsDetaVsDphi_shft->SetBinError(503,0.0003137648);
   r2_12_vsDetaVsDphi_shft->SetBinError(504,0.000338909);
   r2_12_vsDetaVsDphi_shft->SetBinError(505,0.0003721141);
   r2_12_vsDetaVsDphi_shft->SetBinError(506,0.0004300841);
   r2_12_vsDetaVsDphi_shft->SetBinError(507,0.0005450227);
   r2_12_vsDetaVsDphi_shft->SetBinError(508,0.0009357178);
   r2_12_vsDetaVsDphi_shft->SetBinError(511,0.0009360599);
   r2_12_vsDetaVsDphi_shft->SetBinError(512,0.000544998);
   r2_12_vsDetaVsDphi_shft->SetBinError(513,0.0004299834);
   r2_12_vsDetaVsDphi_shft->SetBinError(514,0.0003717824);
   r2_12_vsDetaVsDphi_shft->SetBinError(515,0.0003378803);
   r2_12_vsDetaVsDphi_shft->SetBinError(516,0.0003124214);
   r2_12_vsDetaVsDphi_shft->SetBinError(517,0.0003397265);
   r2_12_vsDetaVsDphi_shft->SetBinError(518,0.0003124214);
   r2_12_vsDetaVsDphi_shft->SetBinError(519,0.0003378803);
   r2_12_vsDetaVsDphi_shft->SetBinError(520,0.0003717824);
   r2_12_vsDetaVsDphi_shft->SetBinError(521,0.0004299834);
   r2_12_vsDetaVsDphi_shft->SetBinError(522,0.000544998);
   r2_12_vsDetaVsDphi_shft->SetBinError(523,0.0009360599);
   r2_12_vsDetaVsDphi_shft->SetBinError(526,0.0009362273);
   r2_12_vsDetaVsDphi_shft->SetBinError(527,0.0005446391);
   r2_12_vsDetaVsDphi_shft->SetBinError(528,0.0004299768);
   r2_12_vsDetaVsDphi_shft->SetBinError(529,0.0003711461);
   r2_12_vsDetaVsDphi_shft->SetBinError(530,0.0003369521);
   r2_12_vsDetaVsDphi_shft->SetBinError(531,0.0003112554);
   r2_12_vsDetaVsDphi_shft->SetBinError(532,0.0003384516);
   r2_12_vsDetaVsDphi_shft->SetBinError(533,0.0003112554);
   r2_12_vsDetaVsDphi_shft->SetBinError(534,0.0003369521);
   r2_12_vsDetaVsDphi_shft->SetBinError(535,0.0003711461);
   r2_12_vsDetaVsDphi_shft->SetBinError(536,0.0004299768);
   r2_12_vsDetaVsDphi_shft->SetBinError(537,0.0005446391);
   r2_12_vsDetaVsDphi_shft->SetBinError(538,0.0009362273);
   r2_12_vsDetaVsDphi_shft->SetBinError(541,0.0009363602);
   r2_12_vsDetaVsDphi_shft->SetBinError(542,0.0005452759);
   r2_12_vsDetaVsDphi_shft->SetBinError(543,0.0004298128);
   r2_12_vsDetaVsDphi_shft->SetBinError(544,0.0003707568);
   r2_12_vsDetaVsDphi_shft->SetBinError(545,0.0003363957);
   r2_12_vsDetaVsDphi_shft->SetBinError(546,0.0003102768);
   r2_12_vsDetaVsDphi_shft->SetBinError(547,0.0003371751);
   r2_12_vsDetaVsDphi_shft->SetBinError(548,0.0003102768);
   r2_12_vsDetaVsDphi_shft->SetBinError(549,0.0003363957);
   r2_12_vsDetaVsDphi_shft->SetBinError(550,0.0003707568);
   r2_12_vsDetaVsDphi_shft->SetBinError(551,0.0004298128);
   r2_12_vsDetaVsDphi_shft->SetBinError(552,0.0005452759);
   r2_12_vsDetaVsDphi_shft->SetBinError(553,0.0009363602);
   r2_12_vsDetaVsDphi_shft->SetBinError(556,0.0009370919);
   r2_12_vsDetaVsDphi_shft->SetBinError(557,0.000545515);
   r2_12_vsDetaVsDphi_shft->SetBinError(558,0.0004301231);
   r2_12_vsDetaVsDphi_shft->SetBinError(559,0.0003706296);
   r2_12_vsDetaVsDphi_shft->SetBinError(560,0.0003356717);
   r2_12_vsDetaVsDphi_shft->SetBinError(561,0.0003095766);
   r2_12_vsDetaVsDphi_shft->SetBinError(562,0.0003363168);
   r2_12_vsDetaVsDphi_shft->SetBinError(563,0.0003095766);
   r2_12_vsDetaVsDphi_shft->SetBinError(564,0.0003356717);
   r2_12_vsDetaVsDphi_shft->SetBinError(565,0.0003706296);
   r2_12_vsDetaVsDphi_shft->SetBinError(566,0.0004301231);
   r2_12_vsDetaVsDphi_shft->SetBinError(567,0.000545515);
   r2_12_vsDetaVsDphi_shft->SetBinError(568,0.0009370919);
   r2_12_vsDetaVsDphi_shft->SetBinError(571,0.0009407918);
   r2_12_vsDetaVsDphi_shft->SetBinError(572,0.000545873);
   r2_12_vsDetaVsDphi_shft->SetBinError(573,0.0004298488);
   r2_12_vsDetaVsDphi_shft->SetBinError(574,0.000370267);
   r2_12_vsDetaVsDphi_shft->SetBinError(575,0.0003353537);
   r2_12_vsDetaVsDphi_shft->SetBinError(576,0.000309005);
   r2_12_vsDetaVsDphi_shft->SetBinError(577,0.0003355394);
   r2_12_vsDetaVsDphi_shft->SetBinError(578,0.000309005);
   r2_12_vsDetaVsDphi_shft->SetBinError(579,0.0003353537);
   r2_12_vsDetaVsDphi_shft->SetBinError(580,0.000370267);
   r2_12_vsDetaVsDphi_shft->SetBinError(581,0.0004298488);
   r2_12_vsDetaVsDphi_shft->SetBinError(582,0.000545873);
   r2_12_vsDetaVsDphi_shft->SetBinError(583,0.0009407918);
   r2_12_vsDetaVsDphi_shft->SetBinError(586,0.0009377183);
   r2_12_vsDetaVsDphi_shft->SetBinError(587,0.0005461142);
   r2_12_vsDetaVsDphi_shft->SetBinError(588,0.0004300236);
   r2_12_vsDetaVsDphi_shft->SetBinError(589,0.0003702026);
   r2_12_vsDetaVsDphi_shft->SetBinError(590,0.0003349136);
   r2_12_vsDetaVsDphi_shft->SetBinError(591,0.0003084571);
   r2_12_vsDetaVsDphi_shft->SetBinError(592,0.0003350021);
   r2_12_vsDetaVsDphi_shft->SetBinError(593,0.0003084571);
   r2_12_vsDetaVsDphi_shft->SetBinError(594,0.0003349136);
   r2_12_vsDetaVsDphi_shft->SetBinError(595,0.0003702026);
   r2_12_vsDetaVsDphi_shft->SetBinError(596,0.0004300236);
   r2_12_vsDetaVsDphi_shft->SetBinError(597,0.0005461142);
   r2_12_vsDetaVsDphi_shft->SetBinError(598,0.0009377183);
   r2_12_vsDetaVsDphi_shft->SetBinError(601,0.0009390553);
   r2_12_vsDetaVsDphi_shft->SetBinError(602,0.0005466264);
   r2_12_vsDetaVsDphi_shft->SetBinError(603,0.0004299255);
   r2_12_vsDetaVsDphi_shft->SetBinError(604,0.00037018);
   r2_12_vsDetaVsDphi_shft->SetBinError(605,0.0003346637);
   r2_12_vsDetaVsDphi_shft->SetBinError(606,0.0003080582);
   r2_12_vsDetaVsDphi_shft->SetBinError(607,0.0003343826);
   r2_12_vsDetaVsDphi_shft->SetBinError(608,0.0003080582);
   r2_12_vsDetaVsDphi_shft->SetBinError(609,0.0003346637);
   r2_12_vsDetaVsDphi_shft->SetBinError(610,0.00037018);
   r2_12_vsDetaVsDphi_shft->SetBinError(611,0.0004299255);
   r2_12_vsDetaVsDphi_shft->SetBinError(612,0.0005466264);
   r2_12_vsDetaVsDphi_shft->SetBinError(613,0.0009390553);
   r2_12_vsDetaVsDphi_shft->SetBinError(616,0.0009421674);
   r2_12_vsDetaVsDphi_shft->SetBinError(617,0.0005473406);
   r2_12_vsDetaVsDphi_shft->SetBinError(618,0.0004308249);
   r2_12_vsDetaVsDphi_shft->SetBinError(619,0.0003701372);
   r2_12_vsDetaVsDphi_shft->SetBinError(620,0.0003346571);
   r2_12_vsDetaVsDphi_shft->SetBinError(621,0.0003078322);
   r2_12_vsDetaVsDphi_shft->SetBinError(622,0.0003340073);
   r2_12_vsDetaVsDphi_shft->SetBinError(623,0.0003078322);
   r2_12_vsDetaVsDphi_shft->SetBinError(624,0.0003346571);
   r2_12_vsDetaVsDphi_shft->SetBinError(625,0.0003701372);
   r2_12_vsDetaVsDphi_shft->SetBinError(626,0.0004308249);
   r2_12_vsDetaVsDphi_shft->SetBinError(627,0.0005473406);
   r2_12_vsDetaVsDphi_shft->SetBinError(628,0.0009421674);
   r2_12_vsDetaVsDphi_shft->SetBinError(631,0.0009425173);
   r2_12_vsDetaVsDphi_shft->SetBinError(632,0.0005476839);
   r2_12_vsDetaVsDphi_shft->SetBinError(633,0.0004309584);
   r2_12_vsDetaVsDphi_shft->SetBinError(634,0.0003704263);
   r2_12_vsDetaVsDphi_shft->SetBinError(635,0.0003345341);
   r2_12_vsDetaVsDphi_shft->SetBinError(636,0.0003076982);
   r2_12_vsDetaVsDphi_shft->SetBinError(637,0.000333756);
   r2_12_vsDetaVsDphi_shft->SetBinError(638,0.0003076982);
   r2_12_vsDetaVsDphi_shft->SetBinError(639,0.0003345341);
   r2_12_vsDetaVsDphi_shft->SetBinError(640,0.0003704263);
   r2_12_vsDetaVsDphi_shft->SetBinError(641,0.0004309584);
   r2_12_vsDetaVsDphi_shft->SetBinError(642,0.0005476839);
   r2_12_vsDetaVsDphi_shft->SetBinError(643,0.0009425173);
   r2_12_vsDetaVsDphi_shft->SetBinError(646,0.0009431825);
   r2_12_vsDetaVsDphi_shft->SetBinError(647,0.0005484197);
   r2_12_vsDetaVsDphi_shft->SetBinError(648,0.0004308672);
   r2_12_vsDetaVsDphi_shft->SetBinError(649,0.0003704794);
   r2_12_vsDetaVsDphi_shft->SetBinError(650,0.000334664);
   r2_12_vsDetaVsDphi_shft->SetBinError(651,0.0003076134);
   r2_12_vsDetaVsDphi_shft->SetBinError(652,0.0003336229);
   r2_12_vsDetaVsDphi_shft->SetBinError(653,0.0003076134);
   r2_12_vsDetaVsDphi_shft->SetBinError(654,0.000334664);
   r2_12_vsDetaVsDphi_shft->SetBinError(655,0.0003704794);
   r2_12_vsDetaVsDphi_shft->SetBinError(656,0.0004308672);
   r2_12_vsDetaVsDphi_shft->SetBinError(657,0.0005484197);
   r2_12_vsDetaVsDphi_shft->SetBinError(658,0.0009431825);
   r2_12_vsDetaVsDphi_shft->SetBinError(661,0.0009446304);
   r2_12_vsDetaVsDphi_shft->SetBinError(662,0.000549011);
   r2_12_vsDetaVsDphi_shft->SetBinError(663,0.0004316925);
   r2_12_vsDetaVsDphi_shft->SetBinError(664,0.0003706491);
   r2_12_vsDetaVsDphi_shft->SetBinError(665,0.0003346183);
   r2_12_vsDetaVsDphi_shft->SetBinError(666,0.0003074465);
   r2_12_vsDetaVsDphi_shft->SetBinError(667,0.0003335103);
   r2_12_vsDetaVsDphi_shft->SetBinError(668,0.0003074465);
   r2_12_vsDetaVsDphi_shft->SetBinError(669,0.0003346183);
   r2_12_vsDetaVsDphi_shft->SetBinError(670,0.0003706491);
   r2_12_vsDetaVsDphi_shft->SetBinError(671,0.0004316925);
   r2_12_vsDetaVsDphi_shft->SetBinError(672,0.000549011);
   r2_12_vsDetaVsDphi_shft->SetBinError(673,0.0009446304);
   r2_12_vsDetaVsDphi_shft->SetBinError(676,0.0009452498);
   r2_12_vsDetaVsDphi_shft->SetBinError(677,0.0005496262);
   r2_12_vsDetaVsDphi_shft->SetBinError(678,0.0004320004);
   r2_12_vsDetaVsDphi_shft->SetBinError(679,0.0003710687);
   r2_12_vsDetaVsDphi_shft->SetBinError(680,0.0003347784);
   r2_12_vsDetaVsDphi_shft->SetBinError(681,0.0003075515);
   r2_12_vsDetaVsDphi_shft->SetBinError(682,0.0003335084);
   r2_12_vsDetaVsDphi_shft->SetBinError(683,0.0003075515);
   r2_12_vsDetaVsDphi_shft->SetBinError(684,0.0003347784);
   r2_12_vsDetaVsDphi_shft->SetBinError(685,0.0003710687);
   r2_12_vsDetaVsDphi_shft->SetBinError(686,0.0004320004);
   r2_12_vsDetaVsDphi_shft->SetBinError(687,0.0005496262);
   r2_12_vsDetaVsDphi_shft->SetBinError(688,0.0009452498);
   r2_12_vsDetaVsDphi_shft->SetBinError(691,0.0009482888);
   r2_12_vsDetaVsDphi_shft->SetBinError(692,0.0005502342);
   r2_12_vsDetaVsDphi_shft->SetBinError(693,0.0004326264);
   r2_12_vsDetaVsDphi_shft->SetBinError(694,0.0003712827);
   r2_12_vsDetaVsDphi_shft->SetBinError(695,0.0003349374);
   r2_12_vsDetaVsDphi_shft->SetBinError(696,0.0003077654);
   r2_12_vsDetaVsDphi_shft->SetBinError(697,0.0003337453);
   r2_12_vsDetaVsDphi_shft->SetBinError(698,0.0003077654);
   r2_12_vsDetaVsDphi_shft->SetBinError(699,0.0003349374);
   r2_12_vsDetaVsDphi_shft->SetBinError(700,0.0003712827);
   r2_12_vsDetaVsDphi_shft->SetBinError(701,0.0004326264);
   r2_12_vsDetaVsDphi_shft->SetBinError(702,0.0005502342);
   r2_12_vsDetaVsDphi_shft->SetBinError(703,0.0009482888);
   r2_12_vsDetaVsDphi_shft->SetBinError(706,0.0009482036);
   r2_12_vsDetaVsDphi_shft->SetBinError(707,0.000550973);
   r2_12_vsDetaVsDphi_shft->SetBinError(708,0.0004331324);
   r2_12_vsDetaVsDphi_shft->SetBinError(709,0.0003715819);
   r2_12_vsDetaVsDphi_shft->SetBinError(710,0.0003352267);
   r2_12_vsDetaVsDphi_shft->SetBinError(711,0.0003077879);
   r2_12_vsDetaVsDphi_shft->SetBinError(712,0.0003338722);
   r2_12_vsDetaVsDphi_shft->SetBinError(713,0.0003077879);
   r2_12_vsDetaVsDphi_shft->SetBinError(714,0.0003352267);
   r2_12_vsDetaVsDphi_shft->SetBinError(715,0.0003715819);
   r2_12_vsDetaVsDphi_shft->SetBinError(716,0.0004331324);
   r2_12_vsDetaVsDphi_shft->SetBinError(717,0.000550973);
   r2_12_vsDetaVsDphi_shft->SetBinError(718,0.0009482036);
   r2_12_vsDetaVsDphi_shft->SetBinError(721,0.0009478775);
   r2_12_vsDetaVsDphi_shft->SetBinError(722,0.0005515559);
   r2_12_vsDetaVsDphi_shft->SetBinError(723,0.0004332505);
   r2_12_vsDetaVsDphi_shft->SetBinError(724,0.0003717372);
   r2_12_vsDetaVsDphi_shft->SetBinError(725,0.0003353347);
   r2_12_vsDetaVsDphi_shft->SetBinError(726,0.0003079347);
   r2_12_vsDetaVsDphi_shft->SetBinError(727,0.0003338772);
   r2_12_vsDetaVsDphi_shft->SetBinError(728,0.0003079347);
   r2_12_vsDetaVsDphi_shft->SetBinError(729,0.0003353347);
   r2_12_vsDetaVsDphi_shft->SetBinError(730,0.0003717372);
   r2_12_vsDetaVsDphi_shft->SetBinError(731,0.0004332505);
   r2_12_vsDetaVsDphi_shft->SetBinError(732,0.0005515559);
   r2_12_vsDetaVsDphi_shft->SetBinError(733,0.0009478775);
   r2_12_vsDetaVsDphi_shft->SetBinError(736,0.0009518687);
   r2_12_vsDetaVsDphi_shft->SetBinError(737,0.0005523179);
   r2_12_vsDetaVsDphi_shft->SetBinError(738,0.0004336889);
   r2_12_vsDetaVsDphi_shft->SetBinError(739,0.0003722087);
   r2_12_vsDetaVsDphi_shft->SetBinError(740,0.0003355576);
   r2_12_vsDetaVsDphi_shft->SetBinError(741,0.000308192);
   r2_12_vsDetaVsDphi_shft->SetBinError(742,0.0003342064);
   r2_12_vsDetaVsDphi_shft->SetBinError(743,0.000308192);
   r2_12_vsDetaVsDphi_shft->SetBinError(744,0.0003355576);
   r2_12_vsDetaVsDphi_shft->SetBinError(745,0.0003722087);
   r2_12_vsDetaVsDphi_shft->SetBinError(746,0.0004336889);
   r2_12_vsDetaVsDphi_shft->SetBinError(747,0.0005523179);
   r2_12_vsDetaVsDphi_shft->SetBinError(748,0.0009518687);
   r2_12_vsDetaVsDphi_shft->SetBinError(751,0.0009505977);
   r2_12_vsDetaVsDphi_shft->SetBinError(752,0.0005527349);
   r2_12_vsDetaVsDphi_shft->SetBinError(753,0.000434133);
   r2_12_vsDetaVsDphi_shft->SetBinError(754,0.0003725301);
   r2_12_vsDetaVsDphi_shft->SetBinError(755,0.0003358829);
   r2_12_vsDetaVsDphi_shft->SetBinError(756,0.0003083381);
   r2_12_vsDetaVsDphi_shft->SetBinError(757,0.0003345449);
   r2_12_vsDetaVsDphi_shft->SetBinError(758,0.0003083381);
   r2_12_vsDetaVsDphi_shft->SetBinError(759,0.0003358829);
   r2_12_vsDetaVsDphi_shft->SetBinError(760,0.0003725301);
   r2_12_vsDetaVsDphi_shft->SetBinError(761,0.000434133);
   r2_12_vsDetaVsDphi_shft->SetBinError(762,0.0005527349);
   r2_12_vsDetaVsDphi_shft->SetBinError(763,0.0009505977);
   r2_12_vsDetaVsDphi_shft->SetBinError(766,0.0009523882);
   r2_12_vsDetaVsDphi_shft->SetBinError(767,0.0005531355);
   r2_12_vsDetaVsDphi_shft->SetBinError(768,0.0004342866);
   r2_12_vsDetaVsDphi_shft->SetBinError(769,0.000372768);
   r2_12_vsDetaVsDphi_shft->SetBinError(770,0.0003360423);
   r2_12_vsDetaVsDphi_shft->SetBinError(771,0.000308576);
   r2_12_vsDetaVsDphi_shft->SetBinError(772,0.0003345577);
   r2_12_vsDetaVsDphi_shft->SetBinError(773,0.000308576);
   r2_12_vsDetaVsDphi_shft->SetBinError(774,0.0003360423);
   r2_12_vsDetaVsDphi_shft->SetBinError(775,0.000372768);
   r2_12_vsDetaVsDphi_shft->SetBinError(776,0.0004342866);
   r2_12_vsDetaVsDphi_shft->SetBinError(777,0.0005531355);
   r2_12_vsDetaVsDphi_shft->SetBinError(778,0.0009523882);
   r2_12_vsDetaVsDphi_shft->SetBinError(781,0.0009525121);
   r2_12_vsDetaVsDphi_shft->SetBinError(782,0.000553689);
   r2_12_vsDetaVsDphi_shft->SetBinError(783,0.0004347106);
   r2_12_vsDetaVsDphi_shft->SetBinError(784,0.0003732053);
   r2_12_vsDetaVsDphi_shft->SetBinError(785,0.0003362137);
   r2_12_vsDetaVsDphi_shft->SetBinError(786,0.0003086258);
   r2_12_vsDetaVsDphi_shft->SetBinError(787,0.0003345697);
   r2_12_vsDetaVsDphi_shft->SetBinError(788,0.0003086258);
   r2_12_vsDetaVsDphi_shft->SetBinError(789,0.0003362137);
   r2_12_vsDetaVsDphi_shft->SetBinError(790,0.0003732053);
   r2_12_vsDetaVsDphi_shft->SetBinError(791,0.0004347106);
   r2_12_vsDetaVsDphi_shft->SetBinError(792,0.000553689);
   r2_12_vsDetaVsDphi_shft->SetBinError(793,0.0009525121);
   r2_12_vsDetaVsDphi_shft->SetBinError(796,0.0009534093);
   r2_12_vsDetaVsDphi_shft->SetBinError(797,0.0005539068);
   r2_12_vsDetaVsDphi_shft->SetBinError(798,0.0004352801);
   r2_12_vsDetaVsDphi_shft->SetBinError(799,0.0003731994);
   r2_12_vsDetaVsDphi_shft->SetBinError(800,0.0003364015);
   r2_12_vsDetaVsDphi_shft->SetBinError(801,0.0003087633);
   r2_12_vsDetaVsDphi_shft->SetBinError(802,0.0003349504);
   r2_12_vsDetaVsDphi_shft->SetBinError(803,0.0003087633);
   r2_12_vsDetaVsDphi_shft->SetBinError(804,0.0003364015);
   r2_12_vsDetaVsDphi_shft->SetBinError(805,0.0003731994);
   r2_12_vsDetaVsDphi_shft->SetBinError(806,0.0004352801);
   r2_12_vsDetaVsDphi_shft->SetBinError(807,0.0005539068);
   r2_12_vsDetaVsDphi_shft->SetBinError(808,0.0009534093);
   r2_12_vsDetaVsDphi_shft->SetBinError(811,0.000951307);
   r2_12_vsDetaVsDphi_shft->SetBinError(812,0.000554417);
   r2_12_vsDetaVsDphi_shft->SetBinError(813,0.0004351406);
   r2_12_vsDetaVsDphi_shft->SetBinError(814,0.0003733298);
   r2_12_vsDetaVsDphi_shft->SetBinError(815,0.0003364045);
   r2_12_vsDetaVsDphi_shft->SetBinError(816,0.0003089252);
   r2_12_vsDetaVsDphi_shft->SetBinError(817,0.0003348273);
   r2_12_vsDetaVsDphi_shft->SetBinError(818,0.0003089252);
   r2_12_vsDetaVsDphi_shft->SetBinError(819,0.0003364045);
   r2_12_vsDetaVsDphi_shft->SetBinError(820,0.0003733298);
   r2_12_vsDetaVsDphi_shft->SetBinError(821,0.0004351406);
   r2_12_vsDetaVsDphi_shft->SetBinError(822,0.000554417);
   r2_12_vsDetaVsDphi_shft->SetBinError(823,0.000951307);
   r2_12_vsDetaVsDphi_shft->SetBinError(826,0.0009541121);
   r2_12_vsDetaVsDphi_shft->SetBinError(827,0.0005540649);
   r2_12_vsDetaVsDphi_shft->SetBinError(828,0.0004354075);
   r2_12_vsDetaVsDphi_shft->SetBinError(829,0.0003734439);
   r2_12_vsDetaVsDphi_shft->SetBinError(830,0.0003364685);
   r2_12_vsDetaVsDphi_shft->SetBinError(831,0.0003089837);
   r2_12_vsDetaVsDphi_shft->SetBinError(832,0.0003350365);
   r2_12_vsDetaVsDphi_shft->SetBinError(833,0.0003089837);
   r2_12_vsDetaVsDphi_shft->SetBinError(834,0.0003364685);
   r2_12_vsDetaVsDphi_shft->SetBinError(835,0.0003734439);
   r2_12_vsDetaVsDphi_shft->SetBinError(836,0.0004354075);
   r2_12_vsDetaVsDphi_shft->SetBinError(837,0.0005540649);
   r2_12_vsDetaVsDphi_shft->SetBinError(838,0.0009541121);
   r2_12_vsDetaVsDphi_shft->SetBinError(841,0.001347287);
   r2_12_vsDetaVsDphi_shft->SetBinError(842,0.0007839376);
   r2_12_vsDetaVsDphi_shft->SetBinError(843,0.0006160847);
   r2_12_vsDetaVsDphi_shft->SetBinError(844,0.0005282061);
   r2_12_vsDetaVsDphi_shft->SetBinError(845,0.0004760566);
   r2_12_vsDetaVsDphi_shft->SetBinError(846,0.0004368746);
   r2_12_vsDetaVsDphi_shft->SetBinError(847,0.0004738004);
   r2_12_vsDetaVsDphi_shft->SetBinError(848,0.0004368746);
   r2_12_vsDetaVsDphi_shft->SetBinError(849,0.0004760566);
   r2_12_vsDetaVsDphi_shft->SetBinError(850,0.0005282061);
   r2_12_vsDetaVsDphi_shft->SetBinError(851,0.0006160847);
   r2_12_vsDetaVsDphi_shft->SetBinError(852,0.0007839376);
   r2_12_vsDetaVsDphi_shft->SetBinError(853,0.001347287);
   r2_12_vsDetaVsDphi_shft->SetBinError(856,0.0009541121);
   r2_12_vsDetaVsDphi_shft->SetBinError(857,0.0005540649);
   r2_12_vsDetaVsDphi_shft->SetBinError(858,0.0004354075);
   r2_12_vsDetaVsDphi_shft->SetBinError(859,0.0003734439);
   r2_12_vsDetaVsDphi_shft->SetBinError(860,0.0003364685);
   r2_12_vsDetaVsDphi_shft->SetBinError(861,0.0003089837);
   r2_12_vsDetaVsDphi_shft->SetBinError(862,0.0003350365);
   r2_12_vsDetaVsDphi_shft->SetBinError(863,0.0003089837);
   r2_12_vsDetaVsDphi_shft->SetBinError(864,0.0003364685);
   r2_12_vsDetaVsDphi_shft->SetBinError(865,0.0003734439);
   r2_12_vsDetaVsDphi_shft->SetBinError(866,0.0004354075);
   r2_12_vsDetaVsDphi_shft->SetBinError(867,0.0005540649);
   r2_12_vsDetaVsDphi_shft->SetBinError(868,0.0009541121);
   r2_12_vsDetaVsDphi_shft->SetBinError(871,0.000951307);
   r2_12_vsDetaVsDphi_shft->SetBinError(872,0.000554417);
   r2_12_vsDetaVsDphi_shft->SetBinError(873,0.0004351406);
   r2_12_vsDetaVsDphi_shft->SetBinError(874,0.0003733298);
   r2_12_vsDetaVsDphi_shft->SetBinError(875,0.0003364045);
   r2_12_vsDetaVsDphi_shft->SetBinError(876,0.0003089252);
   r2_12_vsDetaVsDphi_shft->SetBinError(877,0.0003348273);
   r2_12_vsDetaVsDphi_shft->SetBinError(878,0.0003089252);
   r2_12_vsDetaVsDphi_shft->SetBinError(879,0.0003364045);
   r2_12_vsDetaVsDphi_shft->SetBinError(880,0.0003733298);
   r2_12_vsDetaVsDphi_shft->SetBinError(881,0.0004351406);
   r2_12_vsDetaVsDphi_shft->SetBinError(882,0.000554417);
   r2_12_vsDetaVsDphi_shft->SetBinError(883,0.000951307);
   r2_12_vsDetaVsDphi_shft->SetBinError(886,0.0009534093);
   r2_12_vsDetaVsDphi_shft->SetBinError(887,0.0005539068);
   r2_12_vsDetaVsDphi_shft->SetBinError(888,0.0004352801);
   r2_12_vsDetaVsDphi_shft->SetBinError(889,0.0003731994);
   r2_12_vsDetaVsDphi_shft->SetBinError(890,0.0003364015);
   r2_12_vsDetaVsDphi_shft->SetBinError(891,0.0003087633);
   r2_12_vsDetaVsDphi_shft->SetBinError(892,0.0003349504);
   r2_12_vsDetaVsDphi_shft->SetBinError(893,0.0003087633);
   r2_12_vsDetaVsDphi_shft->SetBinError(894,0.0003364015);
   r2_12_vsDetaVsDphi_shft->SetBinError(895,0.0003731994);
   r2_12_vsDetaVsDphi_shft->SetBinError(896,0.0004352801);
   r2_12_vsDetaVsDphi_shft->SetBinError(897,0.0005539068);
   r2_12_vsDetaVsDphi_shft->SetBinError(898,0.0009534093);
   r2_12_vsDetaVsDphi_shft->SetBinError(901,0.0009525121);
   r2_12_vsDetaVsDphi_shft->SetBinError(902,0.000553689);
   r2_12_vsDetaVsDphi_shft->SetBinError(903,0.0004347106);
   r2_12_vsDetaVsDphi_shft->SetBinError(904,0.0003732053);
   r2_12_vsDetaVsDphi_shft->SetBinError(905,0.0003362137);
   r2_12_vsDetaVsDphi_shft->SetBinError(906,0.0003086258);
   r2_12_vsDetaVsDphi_shft->SetBinError(907,0.0003345697);
   r2_12_vsDetaVsDphi_shft->SetBinError(908,0.0003086258);
   r2_12_vsDetaVsDphi_shft->SetBinError(909,0.0003362137);
   r2_12_vsDetaVsDphi_shft->SetBinError(910,0.0003732053);
   r2_12_vsDetaVsDphi_shft->SetBinError(911,0.0004347106);
   r2_12_vsDetaVsDphi_shft->SetBinError(912,0.000553689);
   r2_12_vsDetaVsDphi_shft->SetBinError(913,0.0009525121);
   r2_12_vsDetaVsDphi_shft->SetBinError(916,0.0009523882);
   r2_12_vsDetaVsDphi_shft->SetBinError(917,0.0005531355);
   r2_12_vsDetaVsDphi_shft->SetBinError(918,0.0004342866);
   r2_12_vsDetaVsDphi_shft->SetBinError(919,0.000372768);
   r2_12_vsDetaVsDphi_shft->SetBinError(920,0.0003360423);
   r2_12_vsDetaVsDphi_shft->SetBinError(921,0.000308576);
   r2_12_vsDetaVsDphi_shft->SetBinError(922,0.0003345577);
   r2_12_vsDetaVsDphi_shft->SetBinError(923,0.000308576);
   r2_12_vsDetaVsDphi_shft->SetBinError(924,0.0003360423);
   r2_12_vsDetaVsDphi_shft->SetBinError(925,0.000372768);
   r2_12_vsDetaVsDphi_shft->SetBinError(926,0.0004342866);
   r2_12_vsDetaVsDphi_shft->SetBinError(927,0.0005531355);
   r2_12_vsDetaVsDphi_shft->SetBinError(928,0.0009523882);
   r2_12_vsDetaVsDphi_shft->SetBinError(931,0.0009505977);
   r2_12_vsDetaVsDphi_shft->SetBinError(932,0.0005527349);
   r2_12_vsDetaVsDphi_shft->SetBinError(933,0.000434133);
   r2_12_vsDetaVsDphi_shft->SetBinError(934,0.0003725301);
   r2_12_vsDetaVsDphi_shft->SetBinError(935,0.0003358829);
   r2_12_vsDetaVsDphi_shft->SetBinError(936,0.0003083381);
   r2_12_vsDetaVsDphi_shft->SetBinError(937,0.0003345449);
   r2_12_vsDetaVsDphi_shft->SetBinError(938,0.0003083381);
   r2_12_vsDetaVsDphi_shft->SetBinError(939,0.0003358829);
   r2_12_vsDetaVsDphi_shft->SetBinError(940,0.0003725301);
   r2_12_vsDetaVsDphi_shft->SetBinError(941,0.000434133);
   r2_12_vsDetaVsDphi_shft->SetBinError(942,0.0005527349);
   r2_12_vsDetaVsDphi_shft->SetBinError(943,0.0009505977);
   r2_12_vsDetaVsDphi_shft->SetBinError(946,0.0009518687);
   r2_12_vsDetaVsDphi_shft->SetBinError(947,0.0005523179);
   r2_12_vsDetaVsDphi_shft->SetBinError(948,0.0004336889);
   r2_12_vsDetaVsDphi_shft->SetBinError(949,0.0003722087);
   r2_12_vsDetaVsDphi_shft->SetBinError(950,0.0003355576);
   r2_12_vsDetaVsDphi_shft->SetBinError(951,0.000308192);
   r2_12_vsDetaVsDphi_shft->SetBinError(952,0.0003342064);
   r2_12_vsDetaVsDphi_shft->SetBinError(953,0.000308192);
   r2_12_vsDetaVsDphi_shft->SetBinError(954,0.0003355576);
   r2_12_vsDetaVsDphi_shft->SetBinError(955,0.0003722087);
   r2_12_vsDetaVsDphi_shft->SetBinError(956,0.0004336889);
   r2_12_vsDetaVsDphi_shft->SetBinError(957,0.0005523179);
   r2_12_vsDetaVsDphi_shft->SetBinError(958,0.0009518687);
   r2_12_vsDetaVsDphi_shft->SetBinError(961,0.0009478775);
   r2_12_vsDetaVsDphi_shft->SetBinError(962,0.0005515559);
   r2_12_vsDetaVsDphi_shft->SetBinError(963,0.0004332505);
   r2_12_vsDetaVsDphi_shft->SetBinError(964,0.0003717372);
   r2_12_vsDetaVsDphi_shft->SetBinError(965,0.0003353347);
   r2_12_vsDetaVsDphi_shft->SetBinError(966,0.0003079347);
   r2_12_vsDetaVsDphi_shft->SetBinError(967,0.0003338772);
   r2_12_vsDetaVsDphi_shft->SetBinError(968,0.0003079347);
   r2_12_vsDetaVsDphi_shft->SetBinError(969,0.0003353347);
   r2_12_vsDetaVsDphi_shft->SetBinError(970,0.0003717372);
   r2_12_vsDetaVsDphi_shft->SetBinError(971,0.0004332505);
   r2_12_vsDetaVsDphi_shft->SetBinError(972,0.0005515559);
   r2_12_vsDetaVsDphi_shft->SetBinError(973,0.0009478775);
   r2_12_vsDetaVsDphi_shft->SetBinError(976,0.0009482036);
   r2_12_vsDetaVsDphi_shft->SetBinError(977,0.000550973);
   r2_12_vsDetaVsDphi_shft->SetBinError(978,0.0004331324);
   r2_12_vsDetaVsDphi_shft->SetBinError(979,0.0003715819);
   r2_12_vsDetaVsDphi_shft->SetBinError(980,0.0003352267);
   r2_12_vsDetaVsDphi_shft->SetBinError(981,0.0003077879);
   r2_12_vsDetaVsDphi_shft->SetBinError(982,0.0003338722);
   r2_12_vsDetaVsDphi_shft->SetBinError(983,0.0003077879);
   r2_12_vsDetaVsDphi_shft->SetBinError(984,0.0003352267);
   r2_12_vsDetaVsDphi_shft->SetBinError(985,0.0003715819);
   r2_12_vsDetaVsDphi_shft->SetBinError(986,0.0004331324);
   r2_12_vsDetaVsDphi_shft->SetBinError(987,0.000550973);
   r2_12_vsDetaVsDphi_shft->SetBinError(988,0.0009482036);
   r2_12_vsDetaVsDphi_shft->SetBinError(991,0.0009482888);
   r2_12_vsDetaVsDphi_shft->SetBinError(992,0.0005502342);
   r2_12_vsDetaVsDphi_shft->SetBinError(993,0.0004326264);
   r2_12_vsDetaVsDphi_shft->SetBinError(994,0.0003712827);
   r2_12_vsDetaVsDphi_shft->SetBinError(995,0.0003349374);
   r2_12_vsDetaVsDphi_shft->SetBinError(996,0.0003077654);
   r2_12_vsDetaVsDphi_shft->SetBinError(997,0.0003337453);
   r2_12_vsDetaVsDphi_shft->SetBinError(998,0.0003077654);
   r2_12_vsDetaVsDphi_shft->SetBinError(999,0.0003349374);
   r2_12_vsDetaVsDphi_shft->SetBinError(1000,0.0003712827);
   r2_12_vsDetaVsDphi_shft->SetBinError(1001,0.0004326264);
   r2_12_vsDetaVsDphi_shft->SetBinError(1002,0.0005502342);
   r2_12_vsDetaVsDphi_shft->SetBinError(1003,0.0009482888);
   r2_12_vsDetaVsDphi_shft->SetBinError(1006,0.0009452498);
   r2_12_vsDetaVsDphi_shft->SetBinError(1007,0.0005496262);
   r2_12_vsDetaVsDphi_shft->SetBinError(1008,0.0004320004);
   r2_12_vsDetaVsDphi_shft->SetBinError(1009,0.0003710687);
   r2_12_vsDetaVsDphi_shft->SetBinError(1010,0.0003347784);
   r2_12_vsDetaVsDphi_shft->SetBinError(1011,0.0003075515);
   r2_12_vsDetaVsDphi_shft->SetBinError(1012,0.0003335084);
   r2_12_vsDetaVsDphi_shft->SetBinError(1013,0.0003075515);
   r2_12_vsDetaVsDphi_shft->SetBinError(1014,0.0003347784);
   r2_12_vsDetaVsDphi_shft->SetBinError(1015,0.0003710687);
   r2_12_vsDetaVsDphi_shft->SetBinError(1016,0.0004320004);
   r2_12_vsDetaVsDphi_shft->SetBinError(1017,0.0005496262);
   r2_12_vsDetaVsDphi_shft->SetBinError(1018,0.0009452498);
   r2_12_vsDetaVsDphi_shft->SetBinError(1021,0.0009446304);
   r2_12_vsDetaVsDphi_shft->SetBinError(1022,0.000549011);
   r2_12_vsDetaVsDphi_shft->SetBinError(1023,0.0004316925);
   r2_12_vsDetaVsDphi_shft->SetBinError(1024,0.0003706491);
   r2_12_vsDetaVsDphi_shft->SetBinError(1025,0.0003346183);
   r2_12_vsDetaVsDphi_shft->SetBinError(1026,0.0003074465);
   r2_12_vsDetaVsDphi_shft->SetBinError(1027,0.0003335103);
   r2_12_vsDetaVsDphi_shft->SetBinError(1028,0.0003074465);
   r2_12_vsDetaVsDphi_shft->SetBinError(1029,0.0003346183);
   r2_12_vsDetaVsDphi_shft->SetBinError(1030,0.0003706491);
   r2_12_vsDetaVsDphi_shft->SetBinError(1031,0.0004316925);
   r2_12_vsDetaVsDphi_shft->SetBinError(1032,0.000549011);
   r2_12_vsDetaVsDphi_shft->SetBinError(1033,0.0009446304);
   r2_12_vsDetaVsDphi_shft->SetBinError(1036,0.0009431825);
   r2_12_vsDetaVsDphi_shft->SetBinError(1037,0.0005484197);
   r2_12_vsDetaVsDphi_shft->SetBinError(1038,0.0004308672);
   r2_12_vsDetaVsDphi_shft->SetBinError(1039,0.0003704794);
   r2_12_vsDetaVsDphi_shft->SetBinError(1040,0.000334664);
   r2_12_vsDetaVsDphi_shft->SetBinError(1041,0.0003076134);
   r2_12_vsDetaVsDphi_shft->SetBinError(1042,0.0003336229);
   r2_12_vsDetaVsDphi_shft->SetBinError(1043,0.0003076134);
   r2_12_vsDetaVsDphi_shft->SetBinError(1044,0.000334664);
   r2_12_vsDetaVsDphi_shft->SetBinError(1045,0.0003704794);
   r2_12_vsDetaVsDphi_shft->SetBinError(1046,0.0004308672);
   r2_12_vsDetaVsDphi_shft->SetBinError(1047,0.0005484197);
   r2_12_vsDetaVsDphi_shft->SetBinError(1048,0.0009431825);
   r2_12_vsDetaVsDphi_shft->SetBinError(1051,0.0009425173);
   r2_12_vsDetaVsDphi_shft->SetBinError(1052,0.0005476839);
   r2_12_vsDetaVsDphi_shft->SetBinError(1053,0.0004309584);
   r2_12_vsDetaVsDphi_shft->SetBinError(1054,0.0003704263);
   r2_12_vsDetaVsDphi_shft->SetBinError(1055,0.0003345341);
   r2_12_vsDetaVsDphi_shft->SetBinError(1056,0.0003076982);
   r2_12_vsDetaVsDphi_shft->SetBinError(1057,0.000333756);
   r2_12_vsDetaVsDphi_shft->SetBinError(1058,0.0003076982);
   r2_12_vsDetaVsDphi_shft->SetBinError(1059,0.0003345341);
   r2_12_vsDetaVsDphi_shft->SetBinError(1060,0.0003704263);
   r2_12_vsDetaVsDphi_shft->SetBinError(1061,0.0004309584);
   r2_12_vsDetaVsDphi_shft->SetBinError(1062,0.0005476839);
   r2_12_vsDetaVsDphi_shft->SetBinError(1063,0.0009425173);
   r2_12_vsDetaVsDphi_shft->SetBinError(1066,0.0009421674);
   r2_12_vsDetaVsDphi_shft->SetBinError(1067,0.0005473406);
   r2_12_vsDetaVsDphi_shft->SetBinError(1068,0.0004308249);
   r2_12_vsDetaVsDphi_shft->SetBinError(1069,0.0003701372);
   r2_12_vsDetaVsDphi_shft->SetBinError(1070,0.0003346571);
   r2_12_vsDetaVsDphi_shft->SetBinError(1071,0.0003078322);
   r2_12_vsDetaVsDphi_shft->SetBinError(1072,0.0003340073);
   r2_12_vsDetaVsDphi_shft->SetBinError(1073,0.0003078322);
   r2_12_vsDetaVsDphi_shft->SetBinError(1074,0.0003346571);
   r2_12_vsDetaVsDphi_shft->SetBinError(1075,0.0003701372);
   r2_12_vsDetaVsDphi_shft->SetBinError(1076,0.0004308249);
   r2_12_vsDetaVsDphi_shft->SetBinError(1077,0.0005473406);
   r2_12_vsDetaVsDphi_shft->SetBinError(1078,0.0009421674);
   r2_12_vsDetaVsDphi_shft->SetBinError(1081,0.0009390553);
   r2_12_vsDetaVsDphi_shft->SetBinError(1082,0.0005466264);
   r2_12_vsDetaVsDphi_shft->SetBinError(1083,0.0004299255);
   r2_12_vsDetaVsDphi_shft->SetBinError(1084,0.00037018);
   r2_12_vsDetaVsDphi_shft->SetBinError(1085,0.0003346637);
   r2_12_vsDetaVsDphi_shft->SetBinError(1086,0.0003080582);
   r2_12_vsDetaVsDphi_shft->SetBinError(1087,0.0003343826);
   r2_12_vsDetaVsDphi_shft->SetBinError(1088,0.0003080582);
   r2_12_vsDetaVsDphi_shft->SetBinError(1089,0.0003346637);
   r2_12_vsDetaVsDphi_shft->SetBinError(1090,0.00037018);
   r2_12_vsDetaVsDphi_shft->SetBinError(1091,0.0004299255);
   r2_12_vsDetaVsDphi_shft->SetBinError(1092,0.0005466264);
   r2_12_vsDetaVsDphi_shft->SetBinError(1093,0.0009390553);
   r2_12_vsDetaVsDphi_shft->SetEntries(2817);

   ci = TColor::GetColor("#000099");
   r2_12_vsDetaVsDphi_shft->SetLineColor(ci);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitle("#Delta#eta");
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetRange(2,12);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelOffset(0.007);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetXaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitle("#Delta#varphi (rad)");
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetRange(1,72);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelOffset(0.008);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetYaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitle("#it{R}_{2}(US)");
   r2_12_vsDetaVsDphi_shft->GetZaxis()->CenterTitle(true);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetNdivisions(505);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelFont(42);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelOffset(0.0005);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetLabelSize(0.07);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleSize(0.08);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleOffset(1.4);
   r2_12_vsDetaVsDphi_shft->GetZaxis()->SetTitleFont(42);
   r2_12_vsDetaVsDphi_shft->Draw("SURF3FB");
      tex = new TLatex(-0.5,0.93," ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.9,0.8,"(e) 60-100%");
   tex->SetTextFont(42);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   R2_DETADPHI_pPb_US_3->Modified();
   R2_DETADPHI_pPb_US->cd();
   R2_DETADPHI_pPb_US->Modified();
   R2_DETADPHI_pPb_US->cd();
   R2_DETADPHI_pPb_US->SetSelected(R2_DETADPHI_pPb_US);
}

